Collective photon echoes in the Tavis-Cummings model: distribution independence, two detuning regimes, and the Dicke ladder

An ensemble of $N$ two-level molecules prepared in its ground state and sharing a lossless cavity with a weak field does not simply absorb: the intensity collapses and then recurs, in a train of collective photon echoes. Working from the exact solution of the Tavis-Cummings model in the few-photon regime $\bar n<N$, we confirm the echo time $\tau_E=4\pi\sqrt{N+\Delta}/g$ at resonance from $N=5$ to $N=400$, and separate it from the alternative $4\pi\sqrt{N-\bar n+\Delta}/g$ by a direct test: the recurrence period is independent of $\bar n$ to $0.8\%$ across a factor of six in $\bar n$, where the alternative predicts shifts of up to $17\%$. The initial state, the ground state, requires no preparation. The echo time is independent of the initial photon distribution - coherent, thermal, squeezed and oscillatory-squeezed distributions with variances from 2 to 34 all recur together - but the echo amplitude is not: it varies at the tens-of-percent level at fixed mean, including a factor of 1.8 with the squeezing phase. Detuning organizes the dynamics into two clean regimes separated by a fragmented crossover; the echo time in the dispersive branch is exactly one-half that of the resonant branch, a factor derived from second-order dispersive perturbation theory with leading correction $5Ng^2/\delta^2$, and sufficient detuning removes the dependence on the initial Dicke state. For arbitrary initial $|r=N/2,m\rangle$, emission replaces absorption at $m\simeq-N/2+\bar n$, and the echo envelope acquires one component per step up the ladder. Lindblad simulations with all loss channels acting simultaneously, and full-Hilbert-space disorder simulations, show the first echoes to be observable at $N\sim5$-$20$ on an existing five-qubit superconducting device: the echo survives cavity decay with contrast $\sim e^{-\kappa\tau_E/2}$, photons being shielded while resident in the emitters.

==> anc/P3_supplement_checks.py <==
"""
Supplementary verification code for
"Collective photon echoes in the Tavis-Cummings model" (M. T. Tavis).

Independent of the Mathematica engine: blocks are built directly from the
matrix element  |<n+1, m-1| a^dag J_- |n, m>|^2 = (n+1)[r(r+1) - m(m-1)]
(Eq. (2) of the paper) and diagonalized at machine precision.

Requires: numpy, scipy.   Sections A-D, G run in seconds; E-F in minutes.
Numbers quoted in comments are those printed in the paper.
"""
import numpy as np
from math import sqrt, pi, lgamma

# ---------------------------------------------------------------- A. core
def block(r, c, beta=0.0):
    """Tridiagonal (r,c) block in the basis |n,m>, n+m=c, descending m."""
    ms = sorted([m for m in np.arange(-r, r+1) if (c-m) >= 0], reverse=True)
    ns = [c-m for m in ms]; d = len(ms); H = np.zeros((d, d))
    for i in range(d):
        H[i, i] = beta*ns[i]
    for i in range(d-1):
        m, n = ms[i], ns[i]
        v = sqrt(n+1)*sqrt(r*(r+1) - m*(m-1)); H[i, i+1] = H[i+1, i] = v
    return H, np.array(ns, float)

def S_block(r, c, n0, beta, ts):
    """S(t) for the pure initial state |n0, m0> with m0 = c - n0."""
    H, ns = block(r, c, beta)
    idx = int(np.argmin(np.abs(ns - n0)))
    w, V = np.linalg.eigh(H); ci = V[idx, :]
    Nop = V.T @ np.diag(ns) @ V
    amp = np.exp(-1j*np.outer(ts, w))*ci
    return np.real(np.einsum('ti,ij,tj->t', amp.conj(), Nop, amp)) - n0

def poisson(nb, nmax):
    p = np.exp([-nb + k*np.log(nb) - lgamma(k+1) for k in range(nmax+1)])
    return p/p.sum()

def thermal(nb, nmax):
    p = np.array([nb**k/(1+nb)**(k+1) for k in range(nmax+1)]); return p/p.sum()

def sq_coherent(nc, r_sq, phase, dim=140):
    """photon distribution of D(alpha) S(xi) |0>; phase in the paper's
       +cos convention (phase = pi is the best-squeezed branch)."""
    from scipy.linalg import expm
    a = np.diag(np.sqrt(np.arange(1, dim)), 1); ad = a.T.conj()
    th = 0.0 if abs(phase - pi) < 1e-9 else pi        # convention map
    xi = r_sq*np.exp(1j*th)
    S = expm(0.5*(np.conj(xi)*(a@a) - xi*(ad@ad)))
    D = expm(sqrt(nc)*ad - sqrt(nc)*a)
    p = np.abs((D@S)[:, 0])**2; return p/p.sum()

def emission(N, m0, P, beta, ts):
    """distribution-averaged S(t); incoherent block sum (Sec. II)."""
    r = N/2; out = np.zeros_like(ts)
    for n0, pn in enumerate(P):
        if pn < 1e-8: continue
        out += pn*S_block(r, n0+m0, n0, beta, ts)
    return out

# ------------------------------------------- B. Table I first-echo amplitudes
def table_I():
    """paper values: 1.88, 1.52, 5.91, 3.30, 4.59"""
    N = 50; m0 = -25.0
    cases = [("coherent nbar=2", poisson(2.0, 25),        4*pi*sqrt(48)),
             ("thermal  nbar=2", thermal(2.0, 40),        4*pi*sqrt(48)),
             ("sq r=.6 ph=pi ",  sq_coherent(10, .6, pi), 4*pi*sqrt(50-10.41)),
             ("sq r=.6 ph=0  ",  sq_coherent(10, .6, 0),  4*pi*sqrt(50-10.41)),
             ("sq r=1.4 ph=pi",  sq_coherent(6.78, 1.4, pi), 4*pi*sqrt(50-10.41))]
    for lab, P, trr in cases:
        ts = np.linspace(0.70*trr, 1.30*trr, 24000)
        y = emission(N, m0, P, 0.0, ts)
        print("  %-16s first-echo pp = %.2f" % (lab, y.max()-y.min()))

# ------------------------------------- C. crossover m_c = -N/2 + nbar [Fig 5a]
def crossover(N=50):
    """net initial rate <(n+1)(r+m)(r-m+1) - n(r-m)(r+m+1)>_rho.
       paper: sign change at m = -23 (nbar=2), -20 (nbar=5)."""
    r = N/2
    for nb in (2.0, 5.0):
        P = poisson(nb, 60); n = np.arange(61)
        for m in range(-N//2, 0):
            rate = float((P*((n+1)*(r+m)*(r-m+1) - n*(r-m)*(r+m+1))).sum())
            if rate > 0:
                print("  nbar=%g : first emitting m = %d" % (nb, m)); break

# --------------------------------------------- D. nbar sweep: form of the law
def nbar_sweep(N=10):
    """paper: recurrence 39.61 gamma-t flat for nbar = 0.5, 1, 2 at N = 10,
       against 38.7 -> 35.5 predicted by the 4 pi sqrt(N - nbar) form."""
    trr = 4*pi*sqrt(N)
    for nb in (0.5, 1.0, 2.0):
        P = poisson(nb, int(nb + 10*sqrt(nb) + 8))
        ts = np.linspace(0, 20*trr, 90000)
        y = emission(N, -N/2, P, 0.0, ts); yy = y - y.mean()
        w = len(ts)//300
        env = np.convolve(np.abs(yy), np.ones(w)/w, 'valid'); env -= env.mean()
        L = len(env); sp = np.abs(np.fft.rfft(env*np.hanning(L))); sp[0] = 0
        per = np.array([L*(ts[1]-ts[0])/k if k else np.inf for k in range(len(sp))])
        band = (per > 0.6*trr) & (per < 1.6*trr)
        print("  nbar=%.1f : recurrence %.2f gamma-t" %
              (nb, per[np.argmax(np.where(band, sp, 0))]))

# ------------------------- E. disorder, full 2^N space (no symmetry assumed)
def _full_H(N, nc, deltas, gs):
    dim = 2**N*(nc+1); H = np.zeros((dim, dim))
    for q in range(2**N):
        for n in range(nc+1):
            i = q*(nc+1)+n
            H[i, i] = sum(deltas[k]*(((q >> k) & 1)-0.5) for k in range(N))
            for k in range(N):
                if ((q >> k) & 1) == 0 and n > 0:
                    j = (q | (1 << k))*(nc+1)+(n-1)
                    H[i, j] += gs[k]*sqrt(n); H[j, i] += gs[k]*sqrt(n)
    return H

def disorder(N=6, nc=9, nb=2.0, fracs=(0.05, 0.24), nreal=5, seed=7):
    """echo contrast vs sigma at fixed sigma/(g sqrt N).
       paper: ~0.90 at 0.05, ~0.76 at 0.24 (N=6); no systematic N trend 4-7."""
    rng = np.random.default_rng(seed)
    tauE = 4*pi*sqrt(N); ts = np.linspace(0.6*tauE, 1.4*tauE, 200)
    cv = poisson(nb, nc)**0.5; cv /= np.linalg.norm(cv)
    nph = np.array([n for q in range(2**N) for n in range(nc+1)], float)
    def run(d, g):
        H = _full_H(N, nc, d, g); w, V = np.linalg.eigh(H)
        psi0 = np.zeros(2**N*(nc+1)); psi0[:nc+1] = cv
        c = V.T @ psi0
        y = [float(np.real(np.vdot(V@(np.exp(-1j*w*t)*c),
             nph*(V@(np.exp(-1j*w*t)*c))))) for t in ts]
        y = np.array(y); return np.abs(y-y.mean()).max()
    c0 = run(np.zeros(N), np.ones(N))
    for f in fracs:
        cs = [run(rng.normal(0, f*sqrt(N), N), np.ones(N)) for _ in range(nreal)]
        print("  sigma = %.2f g sqrt(N): contrast ratio %.3f" % (f, np.mean(cs)/c0))

# ----------------------- F. Lindblad: cavity decay and individual dephasing
def lindblad(N=4, nc=6, nb=1.0, channel="kappa", rates=(0.5, 1.0, 2.0)):
    """channel = 'kappa' (photon loss) or 'dephasing' (individual sigma_z).
       paper: kappa -> contrast 0.70/0.56/0.41/0.34 at k*tauE=0.5/1/2/2.7;
       dephasing -> Gamma_eff/gamma = 0.68/0.79/1.09/1.37 at N=2..5."""
    dim = 2**N*(nc+1)
    H = _full_H(N, nc, np.zeros(N), np.ones(N))
    A = np.zeros((dim, dim))
    for q in range(2**N):
        for n in range(1, nc+1):
            A[q*(nc+1)+n-1, q*(nc+1)+n] = sqrt(n)
    szs = [np.array([1. if ((q >> k) & 1) else -1.
            for q in range(2**N) for n in range(nc+1)]) for k in range(N)]
    nph = np.array([n for q in range(2**N) for n in range(nc+1)], float)
    cv = poisson(nb, nc)**0.5; cv /= np.linalg.norm(cv)
    psi0 = np.zeros(dim); psi0[:nc+1] = cv
    rho0 = np.outer(psi0, psi0); tauE = 4*pi*sqrt(N); Ad = A.T
    def rhs(rho, g):
        out = -1j*(H@rho - rho@H)
        if channel == "kappa":
            out += g*(A@rho@Ad - 0.5*(Ad@A@rho + rho@Ad@A))
        else:
            for d in szs:
                out += (g/2)*(d[:, None]*rho*d[None, :] - rho)
        return out
    def contrast(g):
        rho = rho0.astype(complex); tmax = 1.35*tauE; nt = 1400; dt = tmax/nt
        tr = []
        for _ in range(nt+1):
            tr.append(float(np.real(np.sum(nph*np.diag(rho)))))
            k1 = rhs(rho, g); k2 = rhs(rho+dt/2*k1, g)
            k3 = rhs(rho+dt/2*k2, g); k4 = rhs(rho+dt*k3, g)
            rho = rho + dt/6*(k1+2*k2+2*k3+k4)
        y = np.array(tr); t = np.linspace(0, tmax, nt+1)
        sel = (t > 0.75*tauE) & (t < 1.25*tauE); yy = y[sel]
        return np.abs(yy-yy.mean()).max()
    c0 = contrast(0.0)
    for gt in rates:
        print("  rate*tauE=%.2f : contrast ratio %.3f" % (gt, contrast(gt/tauE)/c0))

# ---------- J. Lindblad with ALL channels acting at once  [Sec. VII C]
#
# Device values of Ref. [Redchenko2025] in units of g (g/2pi = 30 MHz):
DEVICE = dict(kappa=0.031, gam1=0.0157, gamphi=0.0157, sigma=0.02, eps=0.04)

def combined_noise(N=4, nc=6, nb=1.0, scale=1.0, nreal=4, seed=0, nt=900):
    """Cavity loss, qubit relaxation, pure dephasing, static frequency
       disorder and coupling inhomogeneity, ALL present simultaneously.

       Sec. VII C of the paper.  Expected at the device values (N=4, scale=1):
       singles  kappa 0.585, gamma_1 0.727, gamma_phi 0.653,
                sigma 0.999, eps 0.980
       product rule 0.272, additive rule -0.055, ALL FIVE TOGETHER 0.387.
       The combination is SUB-multiplicative: the excitation spends roughly
       half its time in the cavity (exposed to kappa) and half in the emitters
       (exposed to gamma_1, gamma_phi), so the two dominant channels cannot
       both act at full strength at the same instant.

       scale multiplies every rate at once (Fig. 9b: 0.715 / 0.545 / 0.387 /
       0.263 / 0.128 / 0.031 at scale = 0.25 / 0.5 / 1 / 2 / 4 / 8)."""
    dim = 2**N*(nc+1)
    nph = np.array([n for q in range(2**N) for n in range(nc+1)], float)
    cv = poisson(nb, nc)**0.5; cv /= np.linalg.norm(cv)
    psi0 = np.zeros(dim); psi0[:nc+1] = cv
    rho0 = np.outer(psi0, psi0).astype(complex)
    tauE = 4*pi*sqrt(N)
    # cavity annihilation
    A = np.zeros((dim, dim))
    for q in range(2**N):
        for n in range(1, nc+1):
            A[q*(nc+1)+n-1, q*(nc+1)+n] = sqrt(n)
    # per-qubit lowering and sigma_z (diagonal)
    sm, sz = [], []
    for k in range(N):
        L = np.zeros((dim, dim))
        for q in range(2**N):
            if (q >> k) & 1:
                for n in range(nc+1):
                    L[(q & ~(1 << k))*(nc+1)+n, q*(nc+1)+n] = 1.0
        sm.append(L)
        sz.append(np.array([1. if ((q >> k) & 1) else -1.
                            for q in range(2**N) for n in range(nc+1)]))

    def contrast(p, rng):
        d = rng.normal(0, p["sigma"], N) if p["sigma"] else np.zeros(N)
        g = 1.0 + (rng.normal(0, p["eps"], N) if p["eps"] else np.zeros(N))
        H = _full_H(N, nc, d, g)
        jump = []
        if p["kappa"]: jump.append((sqrt(p["kappa"]), A))
        for L in sm:
            if p["gam1"]: jump.append((sqrt(p["gam1"]), L))
        half = np.zeros(dim)
        for c, L in jump:
            half = half + c*c*np.diag(L.T @ L)
        def rhs(rho):
            out = -1j*(H@rho - rho@H)
            for c, L in jump:
                out += c*c*(L@rho@L.T)
            out -= 0.5*(half[:, None]*rho + rho*half[None, :])
            if p["gamphi"]:
                for z in sz:
                    out += (p["gamphi"]/2)*(z[:, None]*rho*z[None, :] - rho)
            return out
        rho = rho0.copy(); tmax = 1.5*tauE; dt = tmax/nt; tr = []
        for _ in range(nt+1):
            tr.append(float(np.real(np.sum(nph*np.diag(rho)))))
            k1 = rhs(rho); k2 = rhs(rho+dt/2*k1)
            k3 = rhs(rho+dt/2*k2); k4 = rhs(rho+dt*k3)
            rho = rho + dt/6*(k1+2*k2+2*k3+k4)
        y = np.array(tr); t = np.linspace(0, tmax, nt+1)
        # same estimator as the production code: peak-to-peak of S(t) over the
        # first-echo window, normalized by the noiseless peak-to-peak
        s = (t > 0.55*tauE) & (t < 1.45*tauE)
        return float(np.ptp(y[0]-y[s]))

    off = dict(kappa=0., gam1=0., gamphi=0., sigma=0., eps=0.)
    c0 = contrast(off, np.random.default_rng(0))
    dev = {k: v*scale for k, v in DEVICE.items()}

    def avg(p):
        n = nreal if (p["sigma"] or p["eps"]) else 1
        v = [contrast(p, np.random.default_rng(seed+i))/c0 for i in range(n)]
        return float(np.mean(v)), float(np.std(v))

    singles = {}
    for key in DEVICE:
        p = dict(off); p[key] = dev[key]
        singles[key], _ = avg(p)
        print("  %-8s alone                   contrast %.3f" % (key, singles[key]))
    prod = float(np.prod(list(singles.values())))
    addv = 1.0 - sum(1.0-c for c in singles.values())
    allc, sd = avg(dev)
    print("  product rule  prod(c_i)          %.3f" % prod)
    print("  additive rule 1-sum(1-c_i)       %.3f" % addv)
    print("  ALL FIVE SIMULTANEOUSLY          %.3f +- %.3f   [%s]"
          % (allc, sd, "PASS" if allc > prod else "FAIL (not sub-multiplicative)"))
    return allc

# ------------------------------------------------ G. feasibility (Table VI)
def feasibility():
    """Table VI of the paper, computed from Eq. (3), tau_E = 4 pi sqrt(N) / g.
       Expected: 149/211/298/471 ns; x kappa_load 0.87/1.23/1.74/2.75."""
    g = 2*pi*30e6; inv = 1/g
    want = {5: (149, 0.87), 10: (211, 1.23), 20: (298, 1.74), 50: (471, 2.75)}
    for N, nb in ((5, 1), (10, 2), (20, 2), (50, 2)):
        t = 4*pi*sqrt(N)*inv                      # Eq. (3), NOT sqrt(N - nbar)
        ns, kl = t*1e9, t*2*pi*0.93e6
        ok = _chk(ns, want[N][0], 0.01) and _chk(kl, want[N][1], 0.02)
        print("  N=%3d nbar=%d : tau_E = %4.0f ns  x kappa_load = %.2f  "
              "x kappa_i = %.4f   [%s]"
              % (N, nb, ns, kl, t*2*pi*3e3, "PASS" if ok else "FAIL"))

# ------------------- H. echo-law: direct test of the nbar dependence [Sec. III B]
def echo_law_sweep(N=5, nbars=(0.25, 0.5, 1.0, 1.5), nper=20, npts=200000, pad=8):
    """Envelope spectrum of S(t) over `nper` nominal periods in a BROAD band
       (0.4-2.5 x 4 pi sqrt N) -- wide enough to contain either candidate law
       and their neighbours, and referencing neither.  Reports the dominant
       period T1 and r2 = (second distinct component)/(first).  A single
       recurrence is defined only when r2 < 0.5.

       Sec. III B / Fig. 8 of the paper.  Expected at N=5: T1 = 27.41 at
       nbar = 0.25, 0.5, 1.0 and 1.5 (flat to the +-0.8% resolution), r2 rising
       from ~0.16 to ~0.6 so that nbar=1.5 is already multi-component; the
       alternative law 4 pi sqrt(N - nbar) would fall 27.39 -> 23.52 (-14%)
       over the same range.  Full grid and sweep: revision-2026/
       echolaw_spectral.py -> echo_law_grid_spectral.json, echo_law_nbar_sweep.json.

       NOTE.  An earlier estimator (regression on envelope-maximum positions,
       with echo indices assigned by round((t - t0)/(4 pi sqrt N))) used the
       hypothesis under test to assign indices and therefore could not report
       deviations beyond ~0.5/nper ~ 4%.  It has been withdrawn; see
       SUPPLEMENT-README."""
    from scipy.signal import hilbert
    a = 4*pi*sqrt(N)
    print("   nbar      T1     r2   T1/4pisqrtN   alt/4pisqrtN   status")
    ref = None
    for nb in nbars:
        ts = np.linspace(0, nper*a, npts); dt = ts[1]-ts[0]
        P = poisson(nb, int(nb + 8*sqrt(nb) + 12))
        y = emission(N, -N/2, P, 0.0, ts)
        e = np.abs(hilbert(y - y.mean()))
        k = max(3, int(0.04*a/dt) | 1); w = np.hanning(k); w /= w.sum()
        e = np.convolve(e, w, 'same'); e = e - e.mean(); e *= np.hanning(len(e))
        F = np.abs(np.fft.rfft(e, n=pad*len(e))); f = np.fft.rfftfreq(pad*len(e), dt)
        per = np.divide(1., f, out=np.full_like(f, np.inf), where=f > 0)
        m = (per > 0.4*a) & (per < 2.5*a)
        idx = np.flatnonzero(m); order = idx[np.argsort(F[idx])[::-1]]
        comps = []
        for i_ in order:
            if all(abs(per[i_]-p_) > 0.08*a for p_, _ in comps):
                comps.append((float(per[i_]), float(F[i_])))
            if len(comps) == 2: break
        T1 = comps[0][0]; r2 = comps[1][1]/comps[0][1] if len(comps) > 1 else 0.
        ref = ref or T1
        flat = abs(T1-ref)/ref < 0.01
        print("  %5.2f %8.2f %6.2f %12.4f %13.4f   %s  [%s]"
              % (nb, T1, r2, T1/a, sqrt((N-nb)/N),
                 "single" if r2 < 0.5 else "multi ",
                 "PASS" if flat else "FAIL (period moved with nbar)"))

# ------------- I. dispersive limit: the factor of two  [Appendix B, Eq. (B6)]
def dispersive(N=5, nb=1.0, betas=(40.0, 80.0, 160.0)):
    """An anonymous referee's second-order result tau_E^(D) = pi |delta| / g^2, against
       the resonant-branch extrapolation 2 pi |delta| / g^2.

       The envelope is built EXACTLY as |analytic signal| from the spectral
       decomposition of S(t); this removes the fast Rabi carrier, which would
       otherwise have to be resolved at dt << 2 pi / (g beta) and makes a
       direct time-domain estimate alias badly for beta >~ 80.

       Expected (N=5, nbar=1): +1.55%, +0.39%, +0.098% -- i.e. the leading
       correction 5 N / beta^2 of Eq. (B7)."""
    from scipy.signal import find_peaks
    r = N/2
    print("   beta   measured   pi*beta     dev    5N/beta^2   2pi*beta     dev")
    for beta in betas:
        P = poisson(nb, int(nb + 8*sqrt(nb) + 12))
        W, M = [], []
        for n0, pn in enumerate(P):                # spectral decomposition
            if pn < 1e-14: continue
            H, ns = block(r, n0 - r, beta)
            ev, V = np.linalg.eigh(H)
            idx = int(np.argmin(np.abs(ns - n0))); a0 = V[idx, :]
            Mat = np.outer(a0, a0)*((V.T*ns) @ V)
            iu = np.triu_indices(len(ev), 1)
            w = (ev[None, :]-ev[:, None])[iu]; m = 2.0*Mat[iu]
            s = np.sign(w); s[s == 0] = 1.0
            W.append(np.abs(w)); M.append(-pn*m*s)
        W = np.concatenate(W); M = np.concatenate(M)
        keep = np.abs(M) > 1e-13*np.abs(M).max(); W, M = W[keep], M[keep]
        tg = pi*beta
        ts = np.linspace(0, 20*tg, 24000); dt = ts[1]-ts[0]
        env = np.abs(M.astype(complex) @ np.exp(-1j*np.outer(W, ts)))
        w_ = max(3, int(0.03*tg/dt) | 1); win = np.hanning(w_); win /= win.sum()
        env = np.convolve(env, win, 'same')
        pk, _ = find_peaks(env, distance=int(0.5*tg/dt),
                           prominence=0.05*np.ptp(env))
        tp = ts[pk]; tp = tp[(tp > 0.3*tg) & (tp < 19.6*tg)]
        k = np.round((tp-tp[0])/tg)
        tau = np.linalg.lstsq(np.vstack([k, np.ones_like(k)]).T, tp,
                              rcond=None)[0][0]
        dev, pred = (tau-tg)/tg, 5.0*N/beta**2
        ok = abs(dev - pred) < 0.004
        print("  %5.0f %10.2f %9.2f %7.3f%% %9.3f%% %10.2f %7.1f%%   [%s]"
              % (beta, tau, tg, 100*dev, 100*pred, 2*tg,
                 100*(tau-2*tg)/(2*tg), "PASS" if ok else "FAIL"))

def _chk(got, want, tol):
    return abs(got-want)/abs(want) <= tol

if __name__ == "__main__":
    print("B. Table I first-echo amplitudes"); table_I()
    print("C. emission/absorption crossover"); crossover()
    print("D. nbar sweep (N=10)"); nbar_sweep()
    print("G. feasibility table (Eq. 3)"); feasibility()
    print("H. echo-law: nbar sweep at N=5 [Sec. III B]"); echo_law_sweep()
    print("I. dispersive factor of two [Appendix B]"); dispersive()
    print("E. disorder (N=6; ~1 min)"); disorder()
    print("F. Lindblad, single channels (N=4; ~2 min)"); lindblad()
    print("J. Lindblad, all channels at once (N=4; ~3 min)"); combined_noise()


==> anc/SUPPLEMENT-README.txt <==
SUPPLEMENTARY MATERIAL for
"Collective photon echoes in the Tavis-Cummings model" (M. T. Tavis)

Contents:
  1. general case-Fast (with navigation) v7.nb   - the Mathematica engine
  2. P3_supplement_checks.py                     - independent Python verification
  3. this README

=======================================================================
1. THE NOTEBOOK
=======================================================================
Requires Mathematica (developed on v14; no paid packages). Workflow per run:

  general-functions cell -> nM cell -> time cell -> chooser -> photon-density
  case -> bet cell -> driver -> plot.

Cells are order-dependent; after Quit[] rerun the full sequence. The chooser
prints {tlmState, mtlm, jkm, sgn} - CHECK IT before every driver run. jkm=2
puts the time axis on trr = 4 Pi Sqrt[nM - nmean + del]; jkm=1 on
2 Pi Sqrt[nmean + del]. The "scan" state pins any m to the jkm=2 clock so runs
at different m share an axis.

--- WARNINGS (read before large runs) ---

BLOCK SIZE. The block for photon number n at initial spin projection m has
dimension m + N/2 + n_offset; at the ground state (all down) it is n+1 and
everything is fast. Near m = 0 at N = 50 blocks reach dimension 26-39 and the
60-digit NSolve slows by orders of magnitude. Expect minutes-to-hours, not
seconds; wrap the driver's Do-loop in Monitor[] to watch progress.

DETUNING COST. On resonance the block spectrum is symmetric and the
characteristic polynomial facters to half degree; bet != 0 removes this and
roughly doubles the effective degree. Small bet (~1) is the numerically
hardest case (nearly-degenerate root pairs). Large bet with LARGE blocks
(m near 0, N = 50, bet ~ 100) makes the eigenvector construction
ill-conditioned and can emit 1/0 errors: reduce N (blocks at N = 20 are
dimension 11-17 and remain well-conditioned).

PRECISION. Enter m values as exact rationals (-5/2, not -2.5). A single
machine-precision number contaminates the 60-digit NSolve chain
(NSolve::precw warning).

SAMPLING. The plotting grid must resolve the fastest weighted frequency:
~1500-2000 points per tau unit at N = 50, nbar = 2; roughly double that for
interior m; scale with Sqrt[N] and with nbar. CONVERGENCE TEST (one line):
at resonance from the ground state the peak-to-peak of S must reach nbar
(a physical ceiling). If a trace shows less, it is undersampled - raise the
point count before believing any feature. A uniformly banded trace with no
envelope modulation is the visual signature of aliasing.

ESTIMATOR. revEst2 (envelope-FFT) is reliable only when the envelope is
singly periodic (ground state, resonance). Off resonance or at interior m it
locks onto harmonics; read recurrences from the plotted envelope there.

--- FIGURE RECIPES (paper figure -> settings) ---

Common: N = 50, Case 1 coherent nbc = 2, bet = 0, tlmState = "alldown"
unless stated. Export via ListLinePlot[Transpose[{tgrid, EmE[tgrid]}]] with
the info box removed (all box content appears in the captions).

Fig 1a: tend = 4,  20k pts.            Fig 1b: window tau 35-45, 50k pts.
Fig 2:  nM = 10 / 50 / 100 / 400, tend = 4, 60k pts each.
Fig 3ab: density plots, Case 4: (nbc=10, r=0.6, phase=0) and
        (nbc=6.78, r=1.4, phase=Pi). Check the box: n_mean = 10.4 both.
Fig 3cd: same two states, driver + plot, tend = 4, PlotRange {0,11}.
Fig 4abc: bet = 0 / 6 / 40, tend = 4, 60k pts, PlotRange All per panel.
Fig 4d: nM = 20, tlmState = "half" is NOT used - this is m = 0 via
        "scan"/mGen = 0 at bet = 40, tend = 20.
Fig 5b: "scan" with mGen = -25 / -15 / 0, tend = 4, 60k pts; normalised
        envelopes (MovingAverage of |S - mean|, window ~0.05 tau).
Fig 5c: "scan", mGen = -24, tend = 20, 80k pts.
Fig 5a and Fig 6 are generated by the Python file (Secs. C and G below).
Fig 8 (echo-law grid) and Fig 9 (combined noise) are generated entirely by
the Python file, Secs. H and J; they have no notebook counterpart.

=======================================================================
2. THE PYTHON FILE (P3_supplement_checks.py)
=======================================================================
Requires numpy + scipy only. Independent of the notebook: builds each
(r, c) block directly from the matrix element of Eq. (2) and diagonalizes
at machine precision. Sections:

  A  block construction and S(t); reproduces notebook amplitudes to 4+ digits
  B  first-echo amplitudes, Table I (window tau in [0.7, 1.3])
  C  net initial rate vs m; the crossover m_c = -N/2 + nbar  [Fig 5a]
  D  nbar sweep at N = 5, 10: discrimination of the echo-law form
  E  disorder: full 2^N-space evolution, sigma/(g Sqrt[N]) scaling, N = 4-7
  F  Lindblad: cavity decay (kappa) and individual dephasing, N = 2-5
  G  feasibility numbers of Table VI / Fig 6  [uses Eq. (3), 4 pi Sqrt[N]]
  H  echo-law: direct test of the nbar dependence            [Sec. III B]
  I  dispersive limit and the factor of two                  [Appendix B]
  J  Lindblad with ALL noise channels acting at once         [Sec. VII C]

Each section is a standalone function with the paper's quoted numbers in
comments beside it, and prints PASS/FAIL against them where a single number
is predicted. Runtime: seconds for A-D, G, H and I; minutes for E, F and J.

--- NOTE ON THE ECHO-LAW NORMALIZATION (added at revision) ---

The published law is  tau_E = 4 pi Sqrt[N + del]  (Eq. (3)).  The Mathematica
engine's jkm=2 clock is  4 pi Sqrt[nM - nmean + del], which is the ALTERNATIVE
form; the two differ by nbar/2N, i.e. 2% at N = 50, nbar = 2, but by 12% at
N = 5, nbar = 1.  The figures generated from the notebook retain the jkm=2
normalization as a plotting convention and each caption now states the
numerical value used and its conversion.  Every quantitative statement in the
text, all of Table VI, and Secs. III B / VII C / Appendix B use Eq. (3).
Section G of the Python file computes Table VI from Eq. (3) directly.
Section H is the measurement that discriminates between the two forms.
The full grid and nbar-sweep are in revision-2026/echolaw_spectral.py,
with their outputs echo_law_grid_spectral.json and echo_law_nbar_sweep.json;
revision-2026/make_fig8.py draws Fig. 8 from the sweep file.

--- NOTE ON THE ESTIMATORS (added at revision) ---

Three estimators appear, in increasing order of precision, and they should not
be mixed:

  (i)   envelope-FFT over a 20 tau_E window (revEst2 and Sec. D of the Python
        file), resolution ~5%.  Used for the recurrences quoted in Sec. III and
        for the envelope decompositions of Sec. VI.
  (ii)  for Sec. III B: the envelope spectrum over 20 periods in a BROAD
        band (0.4-2.5 x 4 pi sqrt N), zero-padded 8x, resolution +-0.8%,
        recording the dominant period AND the ratio of the second distinct
        component to the first.  A single recurrence is claimed only when
        that ratio is below 0.5; otherwise the point is reported as
        multi-component and no period is quoted.  The band only has to
        contain the candidates -- nothing in the estimator refers to the
        law under test.

        WITHDRAWN ESTIMATOR.  A previous version of this supplement used
        linear regression on the positions of successive envelope maxima
        (tc3.py in revision-2026, retained for the record).  Its echo-index
        assignment, k = round((t - t0)/tg) with tg = 4 pi sqrt N, used the
        hypothesis being tested: over a window of K periods the indices stay
        correct only while the true period is within ~0.5/K of tg, beyond
        which they re-snap and pull the fitted slope back toward tg.  It
        therefore could not report a deviation much beyond ~4%, and it
        forced a single period onto envelopes that in fact carry several
        comparable components.  Numbers derived from it (a 37-point grid
        quoted as 1.8% mean / 4.8% worst, and a claim that the law holds to
        nbar ~ 0.6 N) were artifacts and have been removed.
  (iii) for the DISPERSIVE branch only (Sec. I): the envelope is built exactly
        as the modulus of the analytic signal assembled from the spectral
        decomposition of S(t), rather than by Hilbert-transforming a sampled
        trace.  This matters.  S(t) carries a Rabi carrier at frequency ~g beta,
        so a direct time-domain estimate must sample at dt << 2 pi/(g beta);
        at beta >~ 80 over 20 periods that is ~10^6 points, and at the point
        counts one would otherwise choose the carrier aliases and the measured
        period becomes erratic (this produced spurious scatter of several
        percent at N = 50 before the method was changed).  Building |Z(t)| from
        the spectrum removes the carrier entirely, leaving only the slow
        difference frequencies, which a coarse grid resolves exactly.


==> anc/general_case-Fast__with_navigation__v7.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    418758,      11124]
NotebookOptionsPosition[    397789,      10718]
NotebookOutlinePosition[    403340,      10860]
CellTagsIndexPosition[    402522,      10828]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Stimulated emission and absorption of radiation in a single mode (N-TLM mode) \
for various photon distributions\
\>", "Title",
 CellChangeTimes->{{3.63512505448425*^9, 3.6351250605994616`*^9}},
 TextAlignment->Center,ExpressionUUID->"bc0bcaef-71bb-4e68-aa7a-a66ce1207319"],

Cell["\<\

\
\>", "Subtitle",
 CellChangeTimes->{
  3.635125078024692*^9},ExpressionUUID->"0806237e-05ea-4ef8-b93e-\
9d1344fa3ede"],

Cell[TextData[{
 StyleBox["Michael Tavis",
  FontSize->18],
 "\n",
 StyleBox["4/16/2015",
  FontSize->18]
}], "Subtitle",
 CellChangeTimes->{{3.635125091315915*^9, 3.6351251193179646`*^9}, {
  3.6356225518541317`*^9, 3.635622552743333*^9}, {3.638220024103471*^9, 
  3.6382200304144793`*^9}},
 TextAlignment->Center,ExpressionUUID->"f0e7ab3c-a5fc-432f-b0c4-b9878158648b"],

Cell[CellGroupData[{

Cell[TextData[{
 "This notebook calculates the ensemble average of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["E", "-"], TraditionalForm]],ExpressionUUID->
  "4338fb7d-2801-49b0-8e1b-70ecb13cb8b2"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["E", "+"], TraditionalForm]],ExpressionUUID->
  "e17fc6b0-a4d9-4350-8652-c9072fdde42e"],
 "(t) for N TLMs"
}], "Section",
 CellChangeTimes->{{3.5549210186370745`*^9, 3.5549211221980124`*^9}, {
  3.5562357511267195`*^9, 3.5562357696827803`*^9}, {3.5562358278569527`*^9, 
  3.5562359402648826`*^9}, {3.6324299734670496`*^9, 3.6324300249315395`*^9}, {
  3.995672429374369*^9, 
  3.9956724391923923`*^9}},ExpressionUUID->"dc3e48dc-416e-4391-8dfd-\
ce962afd492b"],

Cell[CellGroupData[{

Cell[TextData[{
 "The following defines  a few general functions: ",
 StyleBox["Execute the next line",
  FontSize->24,
  FontWeight->"Plain",
  FontColor->RGBColor[1, 0, 0]]
}], "Subsection",
 CellChangeTimes->{{3.628640799773403*^9, 3.628640829039055*^9}, {
  3.630468665207985*^9, 3.6304686817908144`*^9}, {3.630468808119836*^9, 
  3.630468819523456*^9}},ExpressionUUID->"4d7f7f15-991c-46c1-9405-\
4ae4b8296cb8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fun", "[", 
    RowBox[{"i_", ",", "t_"}], "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     RowBox[{
      RowBox[{"zm", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "1"}], "]"}], "]"}], "trr", " ", 
      RowBox[{"t", "/", "2"}]}], "]"}], "2"]}], ";", 
  RowBox[{
   RowBox[{"fun2", "[", 
    RowBox[{"i_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"fun", "[", 
     RowBox[{"i", ",", "t"}], "]"}], " ", 
    RowBox[{"tab2", "[", 
     RowBox[{"[", "i", "]"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"fun3", "[", 
    RowBox[{"i_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"Flatten", "[", 
     RowBox[{"fun2", "[", 
      RowBox[{"i", ",", "t"}], "]"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"fun4", "[", "t_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"fun3", "[", 
      RowBox[{"i", ",", "t"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"maxn", "-", "minn"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.556236817926545*^9, 3.556236820172949*^9}, {
   3.5562369761908226`*^9, 3.556237051230953*^9}, {3.5562374373037972`*^9, 
   3.55623747229537*^9}, {3.556237584518367*^9, 3.5562376038*^9}, {
   3.556238127981267*^9, 3.556238138433285*^9}, {3.5564172404004636`*^9, 
   3.5564172409308643`*^9}, {3.556417572908723*^9, 3.5564175779648433`*^9}, {
   3.5564180841980295`*^9, 3.556418085773632*^9}, {3.6304686907920303`*^9, 
   3.6304687133340693`*^9}, {3.630468758636549*^9, 3.6304687596037507`*^9}, 
   3.630468859958727*^9, {3.6373625935907736`*^9, 3.637362596632779*^9}, {
   3.6571505536198587`*^9, 3.6571505544949875`*^9}, 3.9956724619728575`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"0129df12-b9a8-4670-9ffc-9af270514ef9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "This section defines the functions which generate the eigenvectors and \
eigenvalues for the exact solution of N TLMs interacting with a quantized \
radiation field. Then differences in the eigenvalues are determined and the  \
coefficients needed for the ensemble average of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["E", "-"], TraditionalForm]],ExpressionUUID->
  "3907ab5a-3761-4035-bb45-8d285602f2bc"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["E", "+"], TraditionalForm]],ExpressionUUID->
  "7a7edd59-3007-4e0a-b333-a2e08b86bc66"],
 "(t)  are calculated."
}], "Section",
 CellChangeTimes->{{3.556331359240596*^9, 3.5563315591255198`*^9}, {
  3.6304683512730336`*^9, 3.630468398135516*^9}, {3.630605227342019*^9, 
  3.630605234736432*^9}},
 Background->RGBColor[
  0., 0.5019607843137255, 
   1.],ExpressionUUID->"33ccaad4-cec6-418f-8fef-a59065b05a5a"],

Cell["\<\
(* GENERAL ab: one function for ANY initial Dicke state |r=nM/2, m=mtlm>.
   Replaces the separate all-up and all-down ab cells (verified: reproduces
   both exactly at mtlm = nM/2 and mtlm = -nM/2, and handles any m between).
   Sign convention: S = <n(t)> - n (emission positive); the driver's sgn
   restores the usual positive-absorbed S4 plot when jkm = 2. *)
ab[nM_, n_, mtlm_, beta_] :=
 Block[{alpha, r, c, n1, max, nmax, m, h, g, nn, b, sols, vals,
   bn, nrm1, ba, an, idx, coef1, coef2, tcoef, qdiff},
  r = nM/2; c = n + mtlm;
  alpha = Max[0, c - r]; n1 = c + r; max = n1 - alpha + 1;
  idx = n - alpha + 1;
  nmax = Floor[(max + 1)/2];
  h[k_] := q + (k + alpha) beta;
  g[k_] := (r (r + 1) - (c - k - alpha) (c - k - alpha + 1)) (k + alpha);
  nn = Table[(-1)^(j - 1), {i, 1, max + 1}, {j, 1, nmax + 1}];
  m = Table[0, {i, 0, nmax}, {j, 0, max}]; m[[1, 1]] = 1;
  Do[m[[1, j]] = m[[1, j - 1]] h[j - 2], {j, 2, max + 1}];
  Do[m[[i, j]] = h[j - 2] m[[i, j - 1]] + g[j - 2] m[[i - 1, j - 2]],
   {i, 2, nmax + 1}, {j, 2 i - 1, max + 1}];
  m = Transpose[m]; m = m nn; b = Plus @@@ m;
  sols = NSolve[b[[max + 1]] == 0, q, WorkingPrecision -> 60];
  b = Drop[b, -1];
  vals = Sort[Re[Table[q /. sols[[j]], {j, 1, max}]], #1 > #2 &];
  bn = Table[b /. q -> vals[[j]], {j, 1, max}];
  nrm1 = Range[max]; nrm1[[1]] = 1;
  Do[nrm1[[j]] = nrm1[[j - 1]]/
     Sqrt[(alpha + j - 1) (r - c + alpha + j - 1) (r + c - alpha - j + 2)],
   {j, 2, max}];
  bn = Transpose[Transpose[bn] nrm1];
  ba = Table[Norm[bn[[j]]], {j, 1, max}]; an = bn/ba;
  coef1 = Table[0, {i, 1, max - 1}, {j, 1, max - 1}];
  Do[coef1[[i, j]] = an[[i, idx]] an[[i + j, idx]],
   {i, 1, max - 1}, {j, 1, max - i}];
  coef2 = Table[0, {i, 1, max - 1}, {j, 1, max - 1}];
  Do[coef2[[i, j]] =
    Sum[(p - idx + 1) an[[i, p]] an[[i + j, p]], {p, 1, max}],
   {i, 1, max - 1}, {j, 1, max - i}];
  tcoef = coef1 coef2; tcoef = Transpose[tcoef];
  qdiff = Table[0, {i, 1, max - 1}, {j, 1, max - 1}];
  Do[qdiff[[i, j]] = vals[[j]] - vals[[j + i]],
   {i, 1, max - 1}, {j, 1, max - i}];
  {qdiff, tcoef, max - 1}];
  
  (* Numerical revival-spacing estimate from the actual frequency comb.
   Works in ANY regime (any nM vs photons, any m). F = frequencies on
   the plotted tau axis, wt = weights. Returns the dominant recurrence. *)
revEst[fr_, wt_, trrp_] := Module[{F, ord, ws, sel, gaps},
  F = trrp*fr/2.; ord = Ordering[F];
  F = F[[ord]]; ws = Abs[wt][[ord]];
  sel = Flatten[Position[ws, x_ /; x > 10.^-4*Max[ws]]];
  If[Length[sel] < 3, Return[Indeterminate]];
  gaps = Select[Differences[F[[sel]]], # > 10.^-9 &];
  If[gaps === {}, Indeterminate, Pi/Median[gaps]]];(* Envelope-based revival \
spacing. Takes the SAMPLED CURVE, not the
   frequency comb - the median-gap method is swamped by intra-block
   fine structure. Returns the spacing in tau units. *)
revEst2[ys_List, dtau_] := Module[{y, n, w, env, L, sp, k},
  y = ys - Mean[ys];
  n = Length[y];
  w = Max[5, Round[n/300]];
  env = MovingAverage[Abs[y], w];
  env = env - Mean[env];
  L = Length[env];
  sp = Abs[Take[Fourier[env*(0.5 - 0.5 Cos[2 Pi Range[0, L-1]/(L-1)])],
                Floor[L/2]]];
  sp[[1]] = 0.;
  k = First@Ordering[sp, -1];
  If[k <= 1, Indeterminate, L*dtau/(k - 1)]]\
\>", "Input",
 CellChangeTimes->{{3.9956553917132483`*^9, 3.9956553990407705`*^9}, 
   3.995655446314211*^9, {3.99576845493115*^9, 3.995768457769597*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"48fcd18d-c881-41f0-afdc-c36f1b250659"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Choose the state of the TLMs next", "Section",
 CellChangeTimes->{{3.5645094562738323`*^9, 3.5645095256343746`*^9}, {
  3.6117011565125523`*^9, 3.611701175887786*^9}, {3.6286405533397703`*^9, 
  3.628640562808987*^9}, {3.628640650761942*^9, 3.628640699324827*^9}, {
  3.9956497874218197`*^9, 3.995649823389631*^9}},
 CellTags->"Alldown",ExpressionUUID->"2a8ebbf1-4e72-411a-bc71-b401d706004e"],

Cell[BoxData[
 RowBox[{"Clear", "[", "state", "]"}]], "Input",
 CellChangeTimes->{{3.995845325697482*^9, 3.995845325697482*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"a0bd459d-76e7-4d64-a412-c2a631210d65"],

Cell[CellGroupData[{

Cell[TextData[{
 "(* ================= CHOOSE THE INITIAL TLM STATE =================\n   \
Edit ONE thing: the value of `tlmState`.  (And mGen, for \
\"general\"/\"scan\".)\n   NOTE: the variable is tlmState, NOT state - the \
driver uses `state`\n   for the info-box caption and would overwrite it.\n    \
 \"allup\"    m = +nM/2   all TLMs up    -> S1, emission\n     \"alldown\"  m \
= -nM/2   all TLMs down  -> S4, absorption  (echo regime)\n     \"half\"     \
m =  0      superradiant Dicke state (nM must be even)\n     \"general\"  m = \
 mGen   any m, on the ALL-UP clock\n     \"scan\"     m =  mGen   any m, \
PINNED to the ALL-DOWN clock so a set of\n                            runs at \
different m share one tau axis\n   \
================================================================ *)\ntlmState \
= \"scan\";   ",
 StyleBox["(* allup | alldown | half | general | scan *)",
  FontColor->RGBColor[1, 0, 0]],
 "\nmGen     = -14;      ",
 StyleBox["(* used when tlmState = \"general\" or \"scan\" *)",
  FontColor->RGBColor[1, 0, 0]],
 "\n\n(* ---------------- derived - do not edit ---------------- *)\nmtlm := \
Switch[tlmState,\n   \"allup\",   nM/2,\n   \"alldown\", -nM/2,\n   \"half\", \
   0,\n   \"general\", mGen,\n   \"scan\",    mGen,\n   _,         $Failed];\n\
\njkm := If[tlmState === \"alldown\" || tlmState === \"scan\", 2, 1];\nsgn := \
If[tlmState === \"alldown\" || tlmState === \"scan\", -1, 1];\n\n(* \
---------------- sanity checks ---------------- *)\nIf[! MemberQ[{\"allup\", \
\"alldown\", \"half\", \"general\", \"scan\"}, tlmState],\n   Print[\"ERROR: \
tlmState must be allup | alldown | half | general | scan.  Got: \",\n         \
tlmState];\n   Abort[]];\n\nIf[! IntegerQ[nM],\n   Print[\"note: nM not yet \
defined - parity/range checks skipped.\"]];\n\nIf[tlmState === \"half\" && \
IntegerQ[nM] && OddQ[nM],\n   Print[\"ERROR: tlmState = \\\"half\\\" (m = 0) \
requires EVEN nM.  nM = \", nM];\n   Abort[]];\n\nIf[(tlmState === \
\"general\" || tlmState === \"scan\") && IntegerQ[nM],\n   If[Abs[mGen] > \
nM/2 || ! IntegerQ[nM/2 - mGen],\n      Print[\"ERROR: mGen = \", mGen, \" is \
not a valid m for nM = \", nM,\n            \".  Need |m| <= nM/2 and nM/2 - \
m an integer.\"];\n      Abort[]]];\n\n{tlmState, mtlm, jkm, sgn}"
}], "Input",
 CellChangeTimes->{{3.9956498362333527`*^9, 3.9956498505251274`*^9}, {
   3.9957389375997114`*^9, 3.995738964025858*^9}, {3.995739932282675*^9, 
   3.9957399560606647`*^9}, {3.995769075976163*^9, 3.9957690980584173`*^9}, 
   3.9958147894114933`*^9, 3.9958153198444896`*^9, {3.9958163804405603`*^9, 
   3.995816438021885*^9}, {3.995816813685521*^9, 3.995816838430832*^9}, {
   3.995816873038475*^9, 3.995816877262946*^9}, {3.9958437880503263`*^9, 
   3.9958438636387405`*^9}, 3.9958441024990177`*^9, {3.995844579633585*^9, 
   3.995844602262907*^9}, {3.995844778019227*^9, 3.995844782962566*^9}, {
   3.9958451869992704`*^9, 3.9958452148160057`*^9}, {3.9958454018141885`*^9, 
   3.995845468632306*^9}, 3.995845519164894*^9, {3.995845775392784*^9, 
   3.9958457766695585`*^9}, {3.9958458821217346`*^9, 3.995845882657544*^9}, {
   3.995845985157959*^9, 3.995845985923374*^9}, {3.99584608036559*^9, 
   3.9958460839720616`*^9}, {3.9958461884985266`*^9, 
   3.9958461892856627`*^9}, {3.9958462964073696`*^9, 3.9958462996345*^9}, {
   3.9958463870163784`*^9, 3.9958463888800974`*^9}, {3.995847045115385*^9, 
   3.995847050407777*^9}, {3.995847629622199*^9, 3.9958476451383824`*^9}, {
   3.995848277665049*^9, 3.995848278947319*^9}},
 CellLabel->
  "In[498]:=",ExpressionUUID->"2cdecfb1-5289-4a05-a943-fb5cd9c82375"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"scan\"\>", ",", 
   RowBox[{"-", "14"}], ",", "2", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9958447890014715`*^9, 3.9958453423446712`*^9, 
  3.9958454132096014`*^9, 3.995845572774025*^9, 3.9958457820115156`*^9, 
  3.995845888400518*^9, 3.995845992168016*^9, 3.9958460892574415`*^9, 
  3.995846195342385*^9, 3.9958463055486383`*^9, 3.995846394215064*^9, 
  3.9958470567295237`*^9, 3.995847650180735*^9, 3.9958482853434935`*^9},
 CellLabel->
  "Out[517]=",ExpressionUUID->"6ca1c88a-3315-42ec-a3cd-ab0aaff98f82"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "ti",
 StyleBox["This is a continuation cell",
  FontColor->GrayLevel[0]]
}], "Subchapter",
 CellFrame->{{0, 0}, {3, 0}},
 CellChangeTimes->{{3.622681024581027*^9, 3.622681035953447*^9}, {
   3.6226810914583445`*^9, 3.622681124343202*^9}, 3.622681288798691*^9, {
   3.635382737902439*^9, 3.6353827434404488`*^9}, {3.635455011525766*^9, 
   3.6354550585598483`*^9}, 3.638223243518093*^9},
 FontColor->GrayLevel[1],
 Background->RGBColor[
  0.9333333333333333, 0.9137254901960784, 0.7647058823529411],
 CellTags->"Continue",ExpressionUUID->"ba342ef6-7d96-4748-be49-479fbbc551ed"],

Cell[TextData[{
 StyleBox["CHOOSE THE PHOTON DENSITY - click a case to jump to its \
calculation.\n(Run the setup cells below once per session before the first \
calculation.)\n",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 ButtonBox["Case 1 - Coherent photon distribution",
  BaseStyle->"Hyperlink",
  ButtonData->"Den1"],
 "\n",
 ButtonBox["Case 2 - Thermal photon distribution",
  BaseStyle->"Hyperlink",
  ButtonData->"Den2"],
 "\n",
 ButtonBox["Case 3 - Mixed coherent and thermal",
  BaseStyle->"Hyperlink",
  ButtonData->"Den3"],
 "\n",
 ButtonBox["Case 4 - Squeezed coherent state",
  BaseStyle->"Hyperlink",
  ButtonData->"Den4"],
 "\n",
 ButtonBox["Case 5 - Squeezed thermal state",
  BaseStyle->"Hyperlink",
  ButtonData->"Den5"],
 "\n",
 ButtonBox["Case 6 - Squeezed vacuum",
  BaseStyle->"Hyperlink",
  ButtonData->"Den6"],
 "\n",
 ButtonBox["Case 7 - Squeezed Fock (number) state",
  BaseStyle->"Hyperlink",
  ButtonData->"Den7"],
 "\n",
 ButtonBox["Case 8 - Displaced squeezed thermal state (DSTS)",
  BaseStyle->"Hyperlink",
  ButtonData->"Den8"],
 "\n",
 ButtonBox["Case 9 - Mixed squeezed coherent and thermal",
  BaseStyle->"Hyperlink",
  ButtonData->"Den9"],
 "\n",
 ButtonBox["Case 10 - Displaced number (Fock) state",
  BaseStyle->"Hyperlink",
  ButtonData->"Den10"],
 "\n",
 ButtonBox["Case 11 - Squeezed displaced number state (SDNS)",
  BaseStyle->"Hyperlink",
  ButtonData->"Den11"],
 "\n",
 ButtonBox["Case 12 - Definite photon number (Fock state; vacuum)",
  BaseStyle->"Hyperlink",
  ButtonData->"Den12"],
 "\n",
 ButtonBox["Go directly to the emission/absorption section",
  BaseStyle->"Hyperlink",
  ButtonData->"EmAbs"]
}], "Text",
 FontSize->16,
 CellTags->
  "DensityChooser",ExpressionUUID->"68c48afe-5d36-4897-ac32-91b3ce6c78e9"],

Cell["\<\
This Section generates the photon density distributions: There are 12 \
separate cases which can be choosen\
\>", "Section",
 CellChangeTimes->{{3.611701216245057*^9, 3.6117012231558695`*^9}, {
  3.630605282020115*^9, 3.6306053140781713`*^9}, {3.630605475257654*^9, 
  3.630605504164505*^9}, {3.995685238738978*^9, 3.995685239440733*^9}},
 TextAlignment->Center,
 Background->RGBColor[
  0., 0.5019607843137255, 
   1.],ExpressionUUID->"9de24b4d-7f25-4d48-bfb2-fb8ba1d8653d"],

Cell[TextData[{
 "Various photon distribution are calculated based on the table in the  \
documentation. The photon density matrix is calculated and displayed. In \
addition calculations are made to determine how far calculations are carried \
out in n in the next section (maxn). Choose which photon density is desired \
by clicking on the desired hyperlink associated with the desired function. ",
 StyleBox["You must choose one of the following eleven which are disignated \
by quotation marks.",
  FontSize->24,
  FontColor->RGBColor[1, 1, 0]]
}], "Section",
 CellChangeTimes->{{3.5563315952331095`*^9, 3.556331674161841*^9}, {
  3.6117008972712965`*^9, 3.6117009117793226`*^9}, {3.611701000855479*^9, 
  3.6117010890268335`*^9}, {3.611701364414117*^9, 3.61170137148093*^9}, {
  3.628641887656914*^9, 3.6286419383258033`*^9}, {3.6286453195763426`*^9, 
  3.6286453695744305`*^9}, {3.6306058959747934`*^9, 3.6306059527744927`*^9}, {
  3.6354550988703194`*^9, 
  3.635455155108418*^9}},ExpressionUUID->"7b6ae121-8707-428d-ba3e-\
db0ed38284c1"],

Cell[CellGroupData[{

Cell[TextData[{
 ButtonBox["\[OpenCurlyDoubleQuote]Coherent Photon Distribution\
\[CloseCurlyDoubleQuote]",
  BaseStyle->"Hyperlink",
  ButtonData->"Case 1"],
 "  ",
 ButtonBox["\[OpenCurlyDoubleQuote]Thermal Photon Distribution\
\[CloseCurlyDoubleQuote]",
  BaseStyle->"Hyperlink",
  ButtonData->"Case 2"],
 "  ",
 ButtonBox["\[OpenCurlyDoubleQuote]Mixed Coherent and Thermal Distribution\
\[CloseCurlyDoubleQuote]",
  BaseStyle->"Hyperlink",
  ButtonData->"Case 3"],
 "  ",
 ButtonBox["\[OpenCurlyDoubleQuote]Squeezed Coherent State\
\[CloseCurlyDoubleQuote]",
  BaseStyle->"Hyperlink",
  ButtonData->"Case 4"],
 "  ",
 ButtonBox["\[OpenCurlyDoubleQuote]Squeezed Thermal State\
\[CloseCurlyDoubleQuote]",
  BaseStyle->"Hyperlink",
  ButtonData->"Case 5"],
 " ",
 ButtonBox[" \[OpenCurlyDoubleQuote]Squeezed Vacuum\[CloseCurlyDoubleQuote]",
  BaseStyle->"Hyperlink",
  ButtonData->"Case 6"],
 " \n\n",
 ButtonBox["\[OpenCurlyDoubleQuote]Squeezed Fock state with initially just l \
photons\[CloseCurlyDoubleQuote]",
  BaseStyle->"Hyperlink",
  ButtonData->"Case 7"],
 "  ",
 ButtonBox["\[OpenCurlyDoubleQuote]Displaced Squeezed Thermal State (DSTS)\
\[CloseCurlyDoubleQuote]",
  BaseStyle->"Hyperlink",
  ButtonData->"Case 8"],
 "  ",
 ButtonBox["\[OpenCurlyDoubleQuote]Mixed Squeezed Coherent State and Thermal \
State\[CloseCurlyDoubleQuote]",
  BaseStyle->"Hyperlink",
  ButtonData->"Case 9"],
 " ",
 ButtonBox["\[OpenCurlyDoubleQuote]Displaced Number (Fock) State for the \
number state   l\[CloseCurlyDoubleQuote]",
  BaseStyle->"Hyperlink",
  ButtonData->"Case 10"],
 "\n\n",
 ButtonBox["\[OpenCurlyDoubleQuote]Squeezed Displaced Number State for the  \
initial number state m\[CloseCurlyDoubleQuote]",
  BaseStyle->"Hyperlink",
  ButtonData->"Case 11"]
}], "Section",
 CellChangeTimes->{{3.630606035938239*^9, 3.6306060480750604`*^9}, {
  3.630606094282342*^9, 3.6306062407509985`*^9}, {3.6306062708434515`*^9, 
  3.6306062822470713`*^9}, {3.630606314461128*^9, 3.630606323415544*^9}, {
  3.63060637230603*^9, 3.6306063852072525`*^9}, {3.6306064306657324`*^9, 
  3.6306064420537524`*^9}, {3.630606487824233*^9, 3.630606493549443*^9}, {
  3.630606542783129*^9, 3.6306065520339456`*^9}, {3.6306066105652485`*^9, 
  3.6306066134980536`*^9}, {3.6306068729889092`*^9, 3.630607086990085*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[
  1., 1., 0.5019607843137255],ExpressionUUID->"31940e24-fc57-42e6-9e49-\
42a0d457438f"],

Cell["Case 1", "Subsection",
 CellChangeTimes->{{3.6117014646598935`*^9, 3.611701472647107*^9}},
 TextAlignment->Center,
 Background->RGBColor[0.5019607843137255, 1., 1.],
 CellTags->"Case 1",ExpressionUUID->"e1da8f3d-3909-4f78-a5ac-e2b0ffdf769d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Coherent Photon Distribution: The formulation is ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Rho]", "nn"], TraditionalForm]],ExpressionUUID->
  "d94d1dd0-527b-4951-8508-a21e9dde588d"],
 "=",
 Cell[BoxData[
  FormBox[
   TagBox[
    FractionBox[
     RowBox[{
      SuperscriptBox["e", 
       RowBox[{"-", 
        SuperscriptBox["\[Beta]", "2"]}]], 
      SuperscriptBox[
       RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
       RowBox[{"2", "n"}]]}], 
     RowBox[{"n", "!"}]],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "33ad81b7-672b-4e7c-befe-5e144b8734d8"],
 " where the mean number of photons ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     OverscriptBox["n", "-",
      DiacriticalPositioning->True], "=", 
     SuperscriptBox[
      RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
      "2"]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "f9ef0d2c-9979-4e3f-b93f-b992fce9aaf0"],
 " and the variance is given by ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{"v", "a", "r"}], "=", 
     SuperscriptBox[
      RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
      "2"]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "b61e851d-00a7-45fe-9eeb-0e95a8daff3b"],
 "=",
 Cell[BoxData[
  FormBox[
   OverscriptBox["n", "_"], TraditionalForm]],ExpressionUUID->
  "e692e57c-f14e-4d43-9845-db0341b1814a"],
 ". In the section immediately below nbc stands for ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     OverscriptBox["n", "-",
      DiacriticalPositioning->True], "=", 
     SuperscriptBox[
      RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
      "2"]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "3153d0d0-87e8-41b9-9814-d650833ed762"],
 "=",
 Cell[BoxData[
  FormBox["var", TraditionalForm]],ExpressionUUID->
  "81dbf275-203a-49e0-9e8d-9d517cd0360f"],
 " and rhoc stands for the coherent photon distribution.   In the case when \
the energy level separation of the TLM does not match the energy of the \
photon, the distribution is multiplied by the following factor ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{
     OverscriptBox["n", "-",
      DiacriticalPositioning->True], "+", "1"}], 
    RowBox[{
     OverscriptBox["n", "-",
      DiacriticalPositioning->True], "+", "1", "+", "\[CapitalDelta]"}]], 
   TraditionalForm]],ExpressionUUID->"2446772a-03d5-412f-bed7-cc52b0d76e3a"],
 " but only for 1 TLM. There is an approximation that can be used when N\
\[Succeeds]1 but in this notebook we will not be using that approximation. \
The quantity del or \[CapitalDelta] is a measure of the non resonance."
}], "Section",
 CellChangeTimes->{{3.604793027786523*^9, 3.6047930636831856`*^9}, {
  3.604873387559829*^9, 3.6048733983706484`*^9}, {3.604961089892101*^9, 
  3.604961148236203*^9}, {3.6049611809348607`*^9, 3.604961213012517*^9}, {
  3.604961265335009*^9, 3.604961302778075*^9}, {3.604961344929349*^9, 
  3.604961362073779*^9}, {3.6049615558729196`*^9, 3.6049615757317543`*^9}, {
  3.6049616258546424`*^9, 3.604961694479163*^9}, {3.6049617521836643`*^9, 
  3.6049617540868673`*^9}, {3.604961836299012*^9, 3.604961877093084*^9}, {
  3.6049619217715626`*^9, 3.6049620272433476`*^9}, {3.604962178345213*^9, 
  3.604962334953888*^9}, {3.6049632271470556`*^9, 3.604963234837869*^9}, {
  3.604963773119815*^9, 3.6049638116674824`*^9}, {3.604963871103587*^9, 
  3.604963913270461*^9}, {3.6050515485177984`*^9, 3.6050516838168364`*^9}, {
  3.6117008099891434`*^9, 3.611700818943559*^9}},
 CellTags->"Den1",ExpressionUUID->"9a1961f6-c7cb-439d-9276-28cc2262504d"],

Cell[CellGroupData[{

Cell["\<\
In the next line define the number of coherent photons to be used in the \
calculation. The calculation does not take much time; however, to reduce the \
overall final calculation time, values for the minimum and maximum number of \
photons used in plotting and the final calculation are choosen when the \
number of coherent number of photons is \[GreaterSlantEqual] 500.\
\>", "Subsection",
 CellChangeTimes->{{3.6286436491320086`*^9, 3.6286436783976593`*^9}, {
   3.6306072473271666`*^9, 3.630607373718589*^9}, {3.630607921349951*^9, 
   3.630608061438197*^9}, {3.630608092107851*^9, 3.6306081204999003`*^9}, 
   3.6354569290655336`*^9},ExpressionUUID->"feb23c99-b751-4ad3-800e-\
7acdfce59ab8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "nbc", "]"}], ";", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the number of Coherent Photons\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<nbc = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 5\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "5"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 10\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "10"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 20\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "20"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 40\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "40"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 50\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "50"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 100\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "100"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 200\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "200"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 500\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "500"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "1000"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"Dynamic", "[", "nbc", "]"}]}], "}"}], ",", 
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<\\n \\n Then Execute the next line\>\"", ",", "24", ",", "Bold", 
      ",", "Red"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.630607400207435*^9, 3.6306074317350903`*^9}, {
   3.630607502286415*^9, 3.6306075048604193`*^9}, {3.630608551310257*^9, 
   3.6306085525114594`*^9}, {3.63061020981157*^9, 3.6306102104199715`*^9}, 
   3.635380845556715*^9, 3.635456880705449*^9, {3.6354570212772956`*^9, 
   3.635457062851369*^9}, {3.6354574252400055`*^9, 3.635457471821687*^9}, {
   3.635457505751747*^9, 3.6354575630974474`*^9}, {3.6354596463251066`*^9, 
   3.63545964841551*^9}, {3.6354597095208178`*^9, 3.635459717367631*^9}, {
   3.6356221916962996`*^9, 3.635622211867134*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"02134f9d-6298-4cde-9226-4bcfe08cd1e9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the number of Coherent Photons\\n by selecting the \
down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"nbc = 1\"\>":>($CellContext`nbc = 
       1; Null), "\<\"nbc = 5\"\>":>($CellContext`nbc = 5; 
      Null), "\<\"nbc = 10\"\>":>($CellContext`nbc = 10; 
      Null), "\<\"nbc = 20\"\>":>($CellContext`nbc = 20; 
      Null), "\<\"nbc = 40\"\>":>($CellContext`nbc = 40; 
      Null), "\<\"nbc = 50\"\>":>($CellContext`nbc = 50; 
      Null), "\<\"nbc = 100\"\>":>($CellContext`nbc = 100; 
      Null), "\<\"nbc = 200\"\>":>($CellContext`nbc = 200; 
      Null), "\<\"nbc = 500\"\>":>($CellContext`nbc = 500; 
      Null), "\<\"nbc = 1000\"\>":>($CellContext`nbc = 1000; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`nbc, StandardForm],
      ImageSizeCache->{5.717968940734863, {0., 7.}}]}], "}"}], ",", 
   StyleBox["\<\"\\n \\n Then Execute the next line\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontWeight->Bold,
    FontColor->RGBColor[1, 0, 0]]}], "}"}]], "Output",
 CellChangeTimes->{3.6572089205194483`*^9, 3.657238882108138*^9, 
  3.678893731239049*^9, 3.697688910971828*^9, 3.829248195524151*^9, 
  3.8292548848391705`*^9, 3.8293480095288496`*^9, 3.8294103914118223`*^9, 
  3.8294346446802554`*^9, 3.829492478017769*^9, 3.829526292761956*^9, 
  3.8295782593482265`*^9, 3.829578697240225*^9, 3.829592351184512*^9, 
  3.8296983952904005`*^9, 3.8296993795614047`*^9, 3.8297341532617693`*^9, 
  3.8297429065643063`*^9, 3.829746077957661*^9, 3.8297472177046638`*^9, 
  3.8297784180289164`*^9, 3.8298616018327713`*^9, 3.8298626432387686`*^9, 
  3.830366523944846*^9, 3.830370080552459*^9, 3.8303793741834564`*^9, 
  3.83054545409137*^9, 3.8305474006243863`*^9, 3.830553441269832*^9, 
  3.8305541667278333`*^9, 3.830563002078265*^9, 3.831883575768021*^9, 
  3.83188364690602*^9, 3.8319300860955997`*^9, 3.9956382427430644`*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"49b7b8f6-d8f2-41fe-a11f-04284f781bd7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nbc", "=", "2"}]], "Input",
 CellChangeTimes->{{3.9958448034933715`*^9, 3.9958448086527605`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"1e0245e7-fadf-4310-ac1e-9f142459442d"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{3.9958448122184305`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"fc95b5de-227b-4490-b3a3-7abb64c42d70"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"times", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
  RowBox[{
   RowBox[{"rhoc", "[", 
    RowBox[{"n_", ",", "nbc_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"-", "nbc"}], "]"}], 
    RowBox[{
     RowBox[{"nbc", "^", "n"}], "/", 
     RowBox[{"n", "!"}]}]}]}], ";", 
  RowBox[{"nmean", "=", "nbc"}], ";", 
  RowBox[{"var", "=", "nbc"}], ";", 
  StyleBox[
   RowBox[{"maxn", "=", 
    RowBox[{"Floor", "[", 
     RowBox[{"nbc", "+", 
      RowBox[{"8", " ", 
       RowBox[{"Sqrt", "[", "nbc", "]"}]}]}], "]"}]}],
   FontFamily->"Courier New",
   FontSize->24], 
  StyleBox[";",
   FontFamily->"Courier New",
   FontSize->16], 
  RowBox[{
   StyleBox["tab1",
    FontSize->24], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"rhoc", "[", 
      RowBox[{"n", ",", "nbc"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "maxn"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"std", "=", 
   RowBox[{"Floor", "[", 
    RowBox[{"Sqrt", "[", "var", "]"}], "]"}]}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"nbc", "<", "500"}], ",", 
    RowBox[{"minn", "=", "0"}], ",", 
    RowBox[{"minn", "=", 
     RowBox[{"nbc", "-", 
      RowBox[{"6", " ", "std"}]}]}]}], "]"}], ";", 
  StyleBox[
   RowBox[{"photoncaltime", "=", 
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "times"}]}],
   FontSize->14], 
  StyleBox[";",
   FontSize->14,
   FontColor->GrayLevel[0]], 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"photoncaltime", "<", ".001"}], ",", 
    RowBox[{"photoncaltime", "=", "0"}]}], "]"}], ";", 
  RowBox[{"densityLable", "=", 
   RowBox[{
   "\"\<Density Matrix for Coherent State\\n for \
\!\(\*SubscriptBox[OverscriptBox[\(n\), \(_\)], \(c\)]\) = \
\!\(\*SubscriptBox[\(n\), \(mean\)]\)=\>\"", "<>", 
    RowBox[{"ToString", "[", "nbc", "]"}], "<>", 
    "\"\<,  \!\(\*SubscriptBox[\(n\), \(Var\)]\)=\>\"", "<>", 
    RowBox[{"ToString", "[", "var", "]"}]}]}], ";", 
  StyleBox[
   RowBox[{"DiscretePlot", "[", 
    RowBox[{
     RowBox[{"tab1", "[", 
      RowBox[{"[", 
       RowBox[{"n", "+", "1"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "minn", ",", "maxn"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"Joined", "\[Rule]", "False"}], ",", 
     RowBox[{"Filling", "->", "Axis"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "750"}], ",", 
     RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<n\>\"", ",", "Bold", ",", "18"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(nn\)]\) Coherent Case\>\"", 
          ",", "Bold", ",", "18"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Bold", ",", "18"}], "]"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", " ", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"Framed", "[", "densityLable", "]"}], ",", "18", ",", "Bold", 
        ",", "Blue", ",", 
        RowBox[{"Background", "\[Rule]", 
         RowBox[{"Lighter", "[", "Yellow", "]"}]}]}], "]"}]}]}], "]"}],
   FontSize->14]}]], "Input",
 CellChangeTimes->{{3.830563051421265*^9, 3.8305630518642693`*^9}, {
   3.8305631063522654`*^9, 3.8305631471202636`*^9}, {3.8305632034652696`*^9, 
   3.8305632178812695`*^9}, 3.9956283039115334`*^9, {3.995638306225178*^9, 
   3.995638320618253*^9}, {3.9956383711409717`*^9, 3.9956383798600883`*^9}, {
   3.9956384102766857`*^9, 3.9956384602894287`*^9}, 3.9956725900574837`*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"66462f91-4732-4f49-ae70-db67db10c206"],

Cell[TextData[ButtonBox["DENSITY DONE - click here to jump to the \
emission/absorption section",
 BaseStyle->"Hyperlink",
 ButtonData->"EmAbs"]], "Text",
 FontSize->16,
 FontWeight->"Bold",ExpressionUUID->"ad0cdef4-fbdf-4368-ba4d-8caefdb838a3"]
}, Open  ]],

Cell["Case 2", "Subsection",
 CellChangeTimes->{{3.6117016966479006`*^9, 3.6117017140731316`*^9}},
 TextAlignment->Center,
 Background->RGBColor[0.5019607843137255, 1., 1.],
 CellTags->"Case 2",ExpressionUUID->"61ac9c92-b08c-44a6-ac73-9c828c7555e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Thermal Photon Distribution: For the thermal distribution, ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      SubscriptBox["\[Rho]", 
       RowBox[{"n", "n"}]], "=", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["n", "-",
           DiacriticalPositioning->True], "T"], "+", "1"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubscriptBox[
           OverscriptBox["n", "-",
            DiacriticalPositioning->True], "T"], 
          RowBox[{
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"], "+", "1"}]], ")"}], 
        "n"]}]}], ",", "\[NonBreakingSpace]", 
     RowBox[{
      OverscriptBox["n", "-",
       DiacriticalPositioning->True], "=", 
      SubscriptBox[
       OverscriptBox["n", "-",
        DiacriticalPositioning->True], "T"]}], ",", "\[NonBreakingSpace]", 
     RowBox[{
      RowBox[{"v", "a", "r"}], "=", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox[
         OverscriptBox["n", "-",
          DiacriticalPositioning->True], "T"], "2"], "+", 
       SubscriptBox[
        OverscriptBox["n", "-",
         DiacriticalPositioning->True], "T"]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "f5ed30d0-bb43-4b86-b5f5-9048e267e180"],
 " and where the mean number of photons ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     OverscriptBox["n", "-",
      DiacriticalPositioning->True], "=", 
     SubscriptBox[
      OverscriptBox["n", "-",
       DiacriticalPositioning->True], "T"]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "dd9f61bb-64f9-404a-bc1b-1946b5465ca6"],
 ". In the calculation below, nbt=",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     OverscriptBox["n", "-",
      DiacriticalPositioning->True], "=", 
     SubscriptBox[
      OverscriptBox["n", "-",
       DiacriticalPositioning->True], "T"]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "1edd00a9-4b19-4db3-ad04-f667ccbbf8da"],
 "."
}], "Section",
 CellChangeTimes->{{3.604793027786523*^9, 3.6047930636831856`*^9}, {
   3.604873387559829*^9, 3.6048733983706484`*^9}, {3.6048735557749248`*^9, 
   3.6048735626857367`*^9}, {3.6050517243769073`*^9, 3.605051744844143*^9}, 
   3.6050518301938934`*^9, {3.605051891392801*^9, 3.605051895932409*^9}, {
   3.60505193090767*^9, 3.6050519826217613`*^9}, {3.605052217996975*^9, 
   3.605052220414979*^9}},
 CellTags->"Den2",ExpressionUUID->"e4bf37fa-cafe-4bb6-a56d-663ac5694b22"],

Cell[CellGroupData[{

Cell["\<\
In the next line define the number of Thermal photons to be used in the \
calculation. Normally I have used small values and don\[CloseCurlyQuote]t \
believe there is much interest in going beyond 100. The calculation does not \
take much time. For the user interested in off resonance, some \
experimentation with the value of the minimum photon number \
\[OpenCurlyDoubleQuote]minn\[CloseCurlyDoubleQuote] and maximum photon number \
\[OpenCurlyDoubleQuote]maxn\[CloseCurlyDoubleQuote] may be appropriate.\
\>", "Subsection",
 CellChangeTimes->{{3.6286436491320086`*^9, 3.6286436783976593`*^9}, {
  3.6306072473271666`*^9, 3.630607373718589*^9}, {3.630607921349951*^9, 
  3.630608061438197*^9}, {3.630608092107851*^9, 3.6306081204999003`*^9}, {
  3.6306092291158476`*^9, 3.6306092413306694`*^9}, {3.630609307693186*^9, 
  3.6306093867385244`*^9}, {3.6306098311677055`*^9, 3.63060993061788*^9}, {
  3.635457961319347*^9, 
  3.635457993127803*^9}},ExpressionUUID->"396bbb17-bb8f-4bfe-8a47-\
d656d781cb05"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "nbt", "]"}], ";", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the number of Thermal Photons\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<nbt = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 5\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "5"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 10\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "10"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 20\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "20"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 40\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "40"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 50\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "50"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 100\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "100"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 200\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "200"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 500\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "500"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "1000"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"Dynamic", "[", "nbt", "]"}]}], "}"}], ",", 
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<\\n \\n Then Execute the next line\>\"", ",", "24", ",", "Bold", 
      ",", "Red"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.630607400207435*^9, 3.6306074317350903`*^9}, {
   3.630607502286415*^9, 3.6306075048604193`*^9}, {3.630608551310257*^9, 
   3.6306085525114594`*^9}, {3.6306093942109375`*^9, 
   3.6306094071277604`*^9}, {3.630609622876139*^9, 3.63060962356254*^9}, 
   3.6353893936497865`*^9, 3.635457760094593*^9, {3.635457793400652*^9, 
   3.635457828734714*^9}, {3.6354578640063763`*^9, 3.6354579332548976`*^9}, {
   3.6354596549051213`*^9, 3.635459656449524*^9}, {3.635459724652844*^9, 
   3.6354597449016795`*^9}, {3.635622223457955*^9, 3.6356222418659873`*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"fc41a924-5f91-4c32-b567-03bd39481885"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the number of Thermal Photons\\n by selecting the \
down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"nbt = 1\"\>":>($CellContext`nbt = 
       1; Null), "\<\"nbt = 5\"\>":>($CellContext`nbt = 5; 
      Null), "\<\"nbt = 10\"\>":>($CellContext`nbt = 10; 
      Null), "\<\"nbt = 20\"\>":>($CellContext`nbt = 20; 
      Null), "\<\"nbt = 40\"\>":>($CellContext`nbt = 40; 
      Null), "\<\"nbt = 50\"\>":>($CellContext`nbt = 50; 
      Null), "\<\"nbt = 100\"\>":>($CellContext`nbt = 100; 
      Null), "\<\"nbt = 200\"\>":>($CellContext`nbt = 200; 
      Null), "\<\"nbt = 500\"\>":>($CellContext`nbt = 500; 
      Null), "\<\"nbt = 1000\"\>":>($CellContext`nbt = 1000; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`nbt, StandardForm],
      ImageSizeCache->{17.15390682220459, {0., 8.}}]}], "}"}], ",", 
   StyleBox["\<\"\\n \\n Then Execute the next line\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontWeight->Bold,
    FontColor->RGBColor[1, 0, 0]]}], "}"}]], "Output",
 CellChangeTimes->{3.8295947140828624`*^9, 3.995638180946702*^9, 
  3.9956386546308265`*^9, 3.9957697714487047`*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"850c844e-055c-4584-9eac-1dbbc72b5b9e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"times", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
  RowBox[{
   RowBox[{"rhonc", "[", 
    RowBox[{"n_", ",", "nbt_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", "nbt"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"nbt", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "nbt"}], ")"}]}], ")"}], "^", "n"}]}]}], ";", 
  RowBox[{"var", "=", 
   RowBox[{"nbt", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "nbt"}], ")"}]}]}], ";", 
  RowBox[{
   StyleBox["tab1",
    FontSize->24], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"rhonc", "[", 
      RowBox[{"n", ",", "nbt"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", 
       RowBox[{"Floor", "[", 
        RowBox[{"nbt", "+", 
         RowBox[{"10", " ", 
          RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}]}], "}"}]}], "]"}]}], 
  ";", 
  StyleBox[
   RowBox[{"maxn", "=", 
    RowBox[{"Floor", "[", 
     RowBox[{"nbt", "+", 
      RowBox[{"10", " ", 
       RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}]}],
   FontSize->24], ";", 
  RowBox[{"minn", "=", "0"}], ";", 
  RowBox[{"nmean", "=", "nbt"}], ";", 
  StyleBox[
   RowBox[{"photoncaltime", "=", 
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "times"}]}],
   FontSize->14], 
  StyleBox[";",
   FontSize->14,
   FontColor->GrayLevel[0]], 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"photoncaltime", "<", ".001"}], ",", 
    RowBox[{"photoncaltime", "=", "0"}]}], "]"}], ";", 
  RowBox[{"densityLable", "=", 
   RowBox[{
   "\"\<Density Matrix for Thermal State\\n for \
\!\(\*SubscriptBox[OverscriptBox[\(n\), \(_\)], \(T\)]\) =\!\(\*SubscriptBox[\
\(n\), \(mean\)]\)=\>\"", "<>", 
    RowBox[{"ToString", "[", "nbt", "]"}], "<>", 
    "\"\<,  \!\(\*SubscriptBox[\(n\), \(Var\)]\)=\>\"", "<>", 
    RowBox[{"ToString", "[", "var", "]"}]}]}], ";", 
  RowBox[{"DiscretePlot", "[", 
   RowBox[{
    RowBox[{"tab1", "[", 
     RowBox[{"[", 
      RowBox[{"n", "+", "1"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "minn", ",", "maxn"}], "}"}], ",", 
    RowBox[{"Joined", "\[Rule]", "False"}], ",", 
    RowBox[{"Filling", "->", "Axis"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "750"}], ",", 
    RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<n\>\"", ",", "Bold", ",", "18"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(nn\)]\) Thermal Case\>\"", ",", 
         "Bold", ",", "18"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Bold", ",", "18"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", " ", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Framed", "[", "densityLable", "]"}], ",", "18", ",", "Bold", 
       ",", "Blue", ",", 
       RowBox[{"Background", "\[Rule]", 
        RowBox[{"Lighter", "[", "Yellow", "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.605052244548221*^9, {3.605052702052225*^9, 3.605052708120636*^9}, {
   3.611704027221595*^9, 3.6117040617288556`*^9}, {3.6193982662421556`*^9, 
   3.6193982770217743`*^9}, {3.6286452814654756`*^9, 3.628645298438305*^9}, {
   3.6306094781858854`*^9, 3.630609568931245*^9}, 3.6306096176033297`*^9, {
   3.6306100869769545`*^9, 3.630610087819356*^9}, 3.6307994699762015`*^9, {
   3.630800425072279*^9, 3.6308004270222826`*^9}, {3.6308009023239174`*^9, 
   3.6308009034159193`*^9}, 3.635379675431859*^9, 3.635379711889123*^9, {
   3.638222948241679*^9, 3.638222954561688*^9}, {3.6382230761768584`*^9, 
   3.63822308456687*^9}, {3.638223289282158*^9, 3.6382232957521667`*^9}, {
   3.63822340492832*^9, 3.6382234110683284`*^9}, {3.6382692900095396`*^9, 
   3.638269297372752*^9}, {3.638281211008478*^9, 3.638281218590091*^9}, 
   3.9956283215066366`*^9, {3.995638515618184*^9, 3.995638532736247*^9}, {
   3.9956385753743477`*^9, 3.995638586078858*^9}, {3.9956386188382225`*^9, 
   3.995638638184822*^9}, {3.995638706697071*^9, 3.99563870819818*^9}, 
   3.9956739133050766`*^9},
 CellLabel->
  "In[480]:=",ExpressionUUID->"d538f6d2-2f01-4470-85a5-d9fdc93321cb"],

Cell[TextData[ButtonBox["DENSITY DONE - click here to jump to the \
emission/absorption section",
 BaseStyle->"Hyperlink",
 ButtonData->"EmAbs"]], "Text",
 FontSize->16,
 FontWeight->"Bold",ExpressionUUID->"65bed950-e424-4202-bc0b-a30c4f0814cf"]
}, Open  ]],

Cell["Case 3", "Subsection",
 CellChangeTimes->{{3.6117016966479006`*^9, 3.6117017140731316`*^9}, {
  3.6117017858800573`*^9, 3.6117017886880627`*^9}},
 TextAlignment->Center,
 Background->RGBColor[0.5019607843137255, 1., 1.],
 CellTags->"Case 3",ExpressionUUID->"15e3c04d-d871-469c-a63f-2a67d913b7ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Mixed Coherent and Thermal Distribution :  ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      SubscriptBox["\[Rho]", 
       RowBox[{"n", "m"}]], "=", 
      RowBox[{
       FractionBox[
        SuperscriptBox["e", 
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["\[Beta]", "2"], 
           RowBox[{
            SubscriptBox[
             OverscriptBox["n", "-",
              DiacriticalPositioning->True], "T"], "+", "1"}]]}]], 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["n", "-",
            DiacriticalPositioning->True], "T"], "+", "1"}], ")"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SubscriptBox[
           OverscriptBox["n", "-",
            DiacriticalPositioning->True], "T"], 
          RowBox[{
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"], "+", "1"}]], ")"}], "n"], 
       RowBox[{"M", "(", 
        RowBox[{
         RowBox[{"-", "n"}], ",", "1", ",", 
         FractionBox[
          RowBox[{"-", 
           SuperscriptBox["\[Beta]", "2"]}], 
          RowBox[{
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"], "(", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["n", "-",
              DiacriticalPositioning->True], "T"], "+", "1"}], ")"}]]}], 
        ")"}]}]}], ","}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "ad0434b3-6365-448e-909d-c0305a19b15a"],
 " ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{"\[NonBreakingSpace]", 
     RowBox[{
      RowBox[{
       OverscriptBox["n", "-",
        DiacriticalPositioning->True], "=", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}],
          "2"], "+", 
        SubscriptBox[
         OverscriptBox["n", "-",
          DiacriticalPositioning->True], "T"]}]}], ",", "\[NonBreakingSpace]",
       "\[NonBreakingSpace]", 
      RowBox[{
       RowBox[{"v", "a", "r"}], "=", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{
          "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], "2"], 
         
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", 
            SubscriptBox[
             OverscriptBox["n", "-",
              DiacriticalPositioning->True], "T"]}]}], ")"}]}], "+", 
        SuperscriptBox[
         SubscriptBox[
          OverscriptBox["n", "-",
           DiacriticalPositioning->True], "T"], "2"], "+", 
        SubscriptBox[
         OverscriptBox["n", "-",
          DiacriticalPositioning->True], "T"]}]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "3db318a9-801f-429a-b57a-43a827e12285"],
 " where M is the Confluent Hypergeometric function that can be expressed in \
terms of the Laguerre Polynomial as ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{"M", "(", 
      RowBox[{
       RowBox[{"-", "n"}], ",", "1", ",", 
       FractionBox[
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{
          "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
          "2"]}], 
        RowBox[{
         SubscriptBox[
          OverscriptBox["n", "-",
           DiacriticalPositioning->True], "T"], "(", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["n", "-",
            DiacriticalPositioning->True], "T"], "+", "1"}], ")"}]]}], ")"}], 
     "=", 
     RowBox[{
      SubsuperscriptBox["L", "n", "0"], "(", 
      FractionBox[
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}],
          "2"]}], 
       RowBox[{
        OverscriptBox["n", "-",
         DiacriticalPositioning->True], "(", 
        RowBox[{
         OverscriptBox["n", "-",
          DiacriticalPositioning->True], "+", "1"}], ")"}]], ")"}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "649820da-d8a9-4335-a72f-48db50452800"],
 "."
}], "Section",
 CellChangeTimes->{{3.604793027786523*^9, 3.6047930636831856`*^9}, {
  3.604873387559829*^9, 3.6048733983706484`*^9}, {3.604873921664177*^9, 
  3.604873933098997*^9}, {3.6051427039219666`*^9, 3.6051427079155736`*^9}, {
  3.605142815733363*^9, 3.6051428333613944`*^9}, {3.6051428671666536`*^9, 
  3.605142901237114*^9}, {3.605142944339989*^9, 3.6051430676738057`*^9}, {
  3.605143100792664*^9, 3.605143128077112*^9}},
 CellTags->"Den3",ExpressionUUID->"9a1d7260-d2ee-40de-8999-df9357c020de"],

Cell["\<\
Only in the case of a very small number of thermal photons, would it be \
possible to consider more than one form for the following calculation. \
Personally, I do not think it worth developing the second form since even for \
the number of thermal photons equal to 5 and the number of coherent photons \
equal to 1000, the range of calculation over photon number would be large \
(from about 400 t0 1600). Admittedly, in the example below the value of maxn \
is much too large and it could be reduced significantly (to perhaps a third \
of its value) without loss of accuracy.\
\>", "Subsection",
 CellChangeTimes->{{3.629161218404418*^9, 3.6291614232795777`*^9}, {
  3.629161598015485*^9, 3.629161701849267*^9}, {3.6291617550297604`*^9, 
  3.6291617749665956`*^9}, {3.629162117418397*^9, 
  3.6291621352492285`*^9}},ExpressionUUID->"2b4daec9-11b3-46f4-be1e-\
a2ac0863d22b"],

Cell[CellGroupData[{

Cell["\<\
In the next line define the number of Coherent and Thermal photons to be used \
in the calculation. The calculation does not take much time. For the user \
interested in off resonance, some experimentation with the value of the \
minimum photon number \[OpenCurlyDoubleQuote]minn\[CloseCurlyDoubleQuote] and \
maximum photon number \[OpenCurlyDoubleQuote]maxn\[CloseCurlyDoubleQuote] may \
be appropriate.\
\>", "Subsection",
 CellChangeTimes->{{3.6286436491320086`*^9, 3.6286436783976593`*^9}, {
  3.6306072473271666`*^9, 3.630607373718589*^9}, {3.630607921349951*^9, 
  3.630608061438197*^9}, {3.630608092107851*^9, 3.6306081204999003`*^9}, {
  3.6306092291158476`*^9, 3.6306092413306694`*^9}, {3.630609307693186*^9, 
  3.6306093867385244`*^9}, {3.6306098311677055`*^9, 3.63060993061788*^9}, {
  3.6307996531049232`*^9, 3.630799709748623*^9}, {3.630799805454791*^9, 
  3.630799869212103*^9}, {3.6354582582502685`*^9, 
  3.6354582606682725`*^9}},ExpressionUUID->"e9a43caf-46d9-4b5a-8d99-\
c26a89b48b3d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Clear", "[", 
    RowBox[{"nbc", ",", "nbt"}], "]"}],
   FontSize->18], 
  StyleBox[";",
   FontSize->18], 
  RowBox[{
   StyleBox["{",
    FontSize->18], 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the number of Coherent Photons\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<nbc = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 5\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "5"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 10\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "10"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 20\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "20"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 40\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "40"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 50\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "50"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 100\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "100"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 200\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "200"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 500\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "500"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "1000"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"Dynamic", "[", "nbc", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the number of Thermal Photons\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<nbt = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 5\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "5"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 10\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "10"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 20\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "20"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 40\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "40"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 50\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "50"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 100\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "100"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 200\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "200"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 500\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "500"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbt = 1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbt", "=", "1000"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"Dynamic", "[", "nbt", "]"}]}], "}"}], ",", 
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<\\n \\n Then Execute the next line\>\"", ",", "24", ",", "Bold", 
      ",", "Red"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.630607400207435*^9, 3.6306074317350903`*^9}, {
   3.630607502286415*^9, 3.6306075048604193`*^9}, {3.630608551310257*^9, 
   3.6306085525114594`*^9}, {3.6306093942109375`*^9, 
   3.6306094071277604`*^9}, {3.630609622876139*^9, 3.63060962356254*^9}, {
   3.6307998924717436`*^9, 3.630799968147476*^9}, {3.630800760753669*^9, 
   3.6308007669468794`*^9}, {3.630801099617464*^9, 3.6308011044846725`*^9}, 
   3.6353894716499233`*^9, {3.635458284692315*^9, 3.6354582976091375`*^9}, {
   3.6354583318667974`*^9, 3.635458411192937*^9}, 3.635458491392678*^9, {
   3.6354591556886444`*^9, 3.6354591753758793`*^9}, {3.6354592162323513`*^9, 
   3.6354592342503824`*^9}, {3.635459273687252*^9, 3.63545928392087*^9}, {
   3.635459385835849*^9, 3.6354594595303783`*^9}, {3.6354594896540313`*^9, 
   3.635459519684084*^9}, {3.635459555486147*^9, 3.635459593051013*^9}, {
   3.635622254112009*^9, 3.6356222557656116`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"421034ce-f8de-495d-a5bf-3bae09832295"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the number of Coherent Photons\\n by selecting the \
down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"nbc = 1\"\>":>($CellContext`nbc = 
       1; Null), "\<\"nbc = 5\"\>":>($CellContext`nbc = 5; 
      Null), "\<\"nbc = 10\"\>":>($CellContext`nbc = 10; 
      Null), "\<\"nbc = 20\"\>":>($CellContext`nbc = 20; 
      Null), "\<\"nbc = 40\"\>":>($CellContext`nbc = 40; 
      Null), "\<\"nbc = 50\"\>":>($CellContext`nbc = 50; 
      Null), "\<\"nbc = 100\"\>":>($CellContext`nbc = 100; 
      Null), "\<\"nbc = 200\"\>":>($CellContext`nbc = 200; 
      Null), "\<\"nbc = 500\"\>":>($CellContext`nbc = 500; 
      Null), "\<\"nbc = 1000\"\>":>($CellContext`nbc = 1000; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`nbc, StandardForm],
      ImageSizeCache->{5.717968940734863, {0., 7.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the number of Thermal Photons\\n by selecting the \
down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"nbt = 1\"\>":>($CellContext`nbt = 
       1; Null), "\<\"nbt = 5\"\>":>($CellContext`nbt = 5; 
      Null), "\<\"nbt = 10\"\>":>($CellContext`nbt = 10; 
      Null), "\<\"nbt = 20\"\>":>($CellContext`nbt = 20; 
      Null), "\<\"nbt = 40\"\>":>($CellContext`nbt = 40; 
      Null), "\<\"nbt = 50\"\>":>($CellContext`nbt = 50; 
      Null), "\<\"nbt = 100\"\>":>($CellContext`nbt = 100; 
      Null), "\<\"nbt = 200\"\>":>($CellContext`nbt = 200; 
      Null), "\<\"nbt = 500\"\>":>($CellContext`nbt = 500; 
      Null), "\<\"nbt = 1000\"\>":>($CellContext`nbt = 1000; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`nbt, StandardForm],
      ImageSizeCache->{17.15390682220459, {0., 8.}}]}], "}"}], ",", 
   StyleBox["\<\"\\n \\n Then Execute the next line\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontWeight->Bold,
    FontColor->RGBColor[1, 0, 0]]}], "}"}]], "Output",
 CellChangeTimes->{3.995638857839177*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"8d327536-f369-495a-9a31-8332b3802356"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"times", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
  RowBox[{
   RowBox[{"rhocanc", "[", 
    RowBox[{"n_", ",", "nbc_", ",", "nbt_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "nbc"}], "/", 
      RowBox[{"(", 
       RowBox[{"nbt", "+", "1"}], ")"}]}], "]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"nbt", "/", 
       RowBox[{"(", 
        RowBox[{"nbt", "+", "1"}], ")"}]}], ")"}], "^", "n"}], " ", 
    RowBox[{
     RowBox[{"Hypergeometric1F1", "[", 
      RowBox[{
       RowBox[{"-", "n"}], ",", "1", ",", 
       RowBox[{
        RowBox[{"-", "nbc"}], "/", 
        RowBox[{"(", 
         RowBox[{"nbt", 
          RowBox[{"(", 
           RowBox[{"nbt", "+", "1"}], ")"}]}], ")"}]}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", "nbt"}], ")"}]}]}]}], ";", 
  RowBox[{"nmean", "=", 
   RowBox[{"nbc", "+", "nbt"}]}], ";", 
  RowBox[{"var", "=", 
   RowBox[{
    RowBox[{"nbc", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", "nbt"}]}], ")"}]}], "+", 
    RowBox[{"nbt", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "nbt"}], ")"}]}]}]}], ";", 
  RowBox[{
   StyleBox["tab1",
    FontSize->24], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"rhocanc", "[", 
      RowBox[{"n", ",", "nbc", ",", "nbt"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", 
       RowBox[{"Floor", "[", 
        RowBox[{"nmean", "+", 
         RowBox[{"20", " ", 
          RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}]}], "}"}]}], "]"}]}], 
  ";", 
  StyleBox[
   RowBox[{"maxn", "=", 
    RowBox[{"Floor", "[", 
     RowBox[{"nmean", "+", 
      RowBox[{"6", " ", 
       RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}]}],
   FontSize->24], ";", 
  RowBox[{"minn", "=", "0"}], ";", 
  RowBox[{"photoncaltime", "=", 
   StyleBox[
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "times"}],
    FontColor->GrayLevel[0]]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]], 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"photoncaltime", "<", ".0001"}], ",", 
    RowBox[{"photoncaltime", "=", "0"}]}], "]"}], ";", 
  RowBox[{"densityLable", "=", 
   RowBox[{
   "\"\<Density Matrix for Coherent Plus Thermal State\\n for \
\!\(\*SubscriptBox[OverscriptBox[\(n\), \(_\)], \(T\)]\) =\>\"", "<>", 
    RowBox[{"ToString", "[", "nbt", "]"}], "<>", 
    "\"\<,  \!\(\*SubscriptBox[OverscriptBox[\(n\), \(_\)], \(c\)]\)=\>\"", "<>", 
    RowBox[{"ToString", "[", "nbc", "]"}], "<>", 
    "\"\< \!\(\*SubscriptBox[\(n\), \(mean\)]\)=\>\"", "<>", 
    RowBox[{"ToString", "[", "nmean", "]"}], "<>", 
    "\"\<,  \!\(\*SubscriptBox[\(n\), \(Var\)]\)=\>\"", "<>", 
    RowBox[{"ToString", "[", "var", "]"}]}]}], ";", 
  RowBox[{"DiscretePlot", "[", 
   RowBox[{
    RowBox[{"tab1", "[", 
     RowBox[{"[", 
      RowBox[{"n", "+", "1"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "minn", ",", "maxn"}], "}"}], ",", 
    RowBox[{"Joined", "\[Rule]", "False"}], ",", 
    RowBox[{"Filling", "->", "Axis"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "750"}], ",", 
    RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<n\>\"", ",", "Bold", ",", "24"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(nn\)]\)\>\"", ",", "Bold", ",", 
         "24"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Bold", ",", "18"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", " ", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Framed", "[", "densityLable", "]"}], ",", "18", ",", "Bold", 
       ",", "Blue", ",", 
       RowBox[{"Background", "\[Rule]", 
        RowBox[{"Lighter", "[", "Yellow", "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6117041097769403`*^9, 3.6117041507114115`*^9}, 
   3.62916096317237*^9, {3.629162066312707*^9, 3.6291620722251177`*^9}, {
   3.630799517915086*^9, 3.6307995368691187`*^9}, {3.6308003736233883`*^9, 
   3.630800382905405*^9}, {3.6308004370843*^9, 3.6308004528403277`*^9}, {
   3.6308006132554097`*^9, 3.630800614129011*^9}, {3.630800667169104*^9, 
   3.6308006685263066`*^9}, {3.6308008945395036`*^9, 3.6308008956783056`*^9}, 
   3.635379570927275*^9, 3.6353796161517544`*^9, 3.995628343573428*^9, 
   3.9956387565689297`*^9, {3.9956387882202544`*^9, 3.9956388426531067`*^9}, {
   3.995638917853131*^9, 3.995638918408514*^9}, 
   3.9956739632583222`*^9},ExpressionUUID->"51296a9b-aaf2-4056-92be-\
5a872a0bf0cc"],

Cell[TextData[ButtonBox["DENSITY DONE - click here to jump to the \
emission/absorption section",
 BaseStyle->"Hyperlink",
 ButtonData->"EmAbs"]], "Text",
 FontSize->16,
 FontWeight->"Bold",ExpressionUUID->"32eccef2-295c-4c46-88b3-5b4f27e642f0"]
}, Open  ]],

Cell["Case 4", "Subsection",
 CellChangeTimes->{{3.6117016966479006`*^9, 3.6117017140731316`*^9}, {
  3.6117018026500874`*^9, 3.611701805551692*^9}},
 TextAlignment->Center,
 Background->RGBColor[0.5019607843137255, 1., 1.],
 CellTags->"Case 4",ExpressionUUID->"6dfd4855-3744-49bf-b864-e270bb45a5c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Squeezed Coherent State: ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SubscriptBox["\[Rho]", 
      RowBox[{"n", "n"}]], "=", 
     RowBox[{
      RowBox[{
       SubscriptBox["N", "1"], "(", 
       RowBox[{"\[Beta]", ",", "r", ",", "\[Psi]"}], ")"}], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"[", 
         RowBox[{
          FractionBox["1", "2"], "T", "a", "n", 
          RowBox[{"h", "(", "r", ")"}]}], "]"}], "n"], 
       RowBox[{"n", "!"}]], 
      SuperscriptBox[
       RowBox[{"\[LeftBracketingBar]", 
        RowBox[{
         SubscriptBox["H", "n"], 
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{
            "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
            SqrtBox["2"]], "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["e", 
              RowBox[{
               RowBox[{"-", "i"}], 
               FractionBox[
                RowBox[{"\[Psi]", "+", "\[Pi]"}], "2"]}]], 
             SuperscriptBox[
              RowBox[{"T", "a", "n", "h"}], 
              RowBox[{"-", 
               FractionBox["1", "2"]}]], 
             RowBox[{"(", "r", ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["e", 
              RowBox[{"i", 
               FractionBox[
                RowBox[{"\[Psi]", "+", "\[Pi]"}], "2"]}]], 
             SuperscriptBox[
              RowBox[{"T", "a", "n", "h"}], 
              FractionBox["1", "2"]], 
             RowBox[{"(", "r", ")"}]}]}], "]"}], "}"}]}], 
        "\[RightBracketingBar]"}], "2"]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "3457c67a-0578-4576-8753-d0f1ad45e85c"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      OverscriptBox["n", "-",
       DiacriticalPositioning->True], "=", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"S", "i", "n", "h"}], "2"], "r"}], "+", 
       SuperscriptBox[
        RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
        "2"]}]}], ",", "\[NonBreakingSpace]", 
     RowBox[{
      RowBox[{"v", "a", "r"}], "=", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}],
          "2"], "[", 
        RowBox[{
         RowBox[{"C", "o", "s", 
          RowBox[{"h", "(", 
           RowBox[{"2", "r"}], ")"}]}], "+", 
         RowBox[{"C", "o", 
          RowBox[{"s", "(", "\[Psi]", ")"}], "S", "i", "n", 
          RowBox[{"h", "(", 
           RowBox[{"2", "r"}], ")"}]}]}], "]"}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "i", "n", "h"}], "2"], 
         RowBox[{"(", 
          RowBox[{"2", "r"}], ")"}]}], "2"]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "21b7f7f9-aefb-46b7-9d91-11c5172bb0b0"],
 ", r is the squeezing parameter and \[Psi] is the phase factor that accounts \
for the phase of squeezing parameter and the phase of \[Psi]. Upon \
examination of the various expressions for the variance, it is easily seen \
that the smallest variance occurs for \[Psi]=\[DoubledPi].  ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      SubscriptBox["N", "1"], "(", 
      RowBox[{"\[Beta]", ",", "r", ",", "\[Psi]"}], ")"}], "=", 
     FractionBox[
      RowBox[{"e", "x", "p", 
       RowBox[{"{", 
        RowBox[{"-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
           "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], "2"],
           "[", 
          RowBox[{"1", "-", 
           RowBox[{"C", "o", 
            RowBox[{"s", "(", "\[Psi]", ")"}], "T", "a", "n", 
            RowBox[{"h", "(", "r", ")"}]}]}], "]"}]}], "}"}]}], 
      RowBox[{
       StyleBox["Cosh",
        FontFamily->"Times",
        FontWeight->"Plain",
        FontSlant->"Plain"], "\[InvisibleApplication]", 
       RowBox[{"(", "r", ")"}]}]]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "999ee70a-91e2-445a-90bf-5167a1767774"],
 ". ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "n"], TraditionalForm]],ExpressionUUID->
  "1276e238-4f85-4bd4-89c6-d66588c5aab5"],
 " is the Hermite Polynomial."
}], "Section",
 CellChangeTimes->{{3.604793027786523*^9, 3.6047930636831856`*^9}, {
   3.604873387559829*^9, 3.6048733983706484`*^9}, {3.604873921664177*^9, 
   3.604873933098997*^9}, {3.6051427039219666`*^9, 3.6051427079155736`*^9}, {
   3.605142815733363*^9, 3.6051428333613944`*^9}, {3.6051428671666536`*^9, 
   3.605142901237114*^9}, {3.605142944339989*^9, 3.6051430676738057`*^9}, {
   3.605143100792664*^9, 3.605143128077112*^9}, 3.6051435412700386`*^9, {
   3.6052092326231494`*^9, 3.6052092492215786`*^9}, {3.605209283073638*^9, 
   3.6052093183307*^9}, 3.60520940363365*^9, {3.6052094381285105`*^9, 
   3.605209470345767*^9}, {3.605209532324676*^9, 3.60520954056149*^9}, {
   3.605316776044737*^9, 3.605316776060337*^9}, {3.6053168111603985`*^9, 
   3.6053168252784233`*^9}},
 CellTags->"Den4",ExpressionUUID->"d1f6b97b-ffe0-4e49-968c-c2cbfeee5bbe"],

Cell["\<\
For large r (example 2), and a phase=Pi, the variance is relatively small. \
This means that it is possible to restrict the range of summation over n to a \
limited range. Some experimentation may be necessary to select the correct \
range, For example, the correct range for nbc=1000 and r=2 may be from 880 \
\[LessSlantEqual]n\[LessSlantEqual]1340.\
\>", "Subsection",
 CellChangeTimes->{{3.6291642506451435`*^9, 3.629164340750902*^9}, {
  3.629164775757666*^9, 3.6291648931478724`*^9}, {3.6291649363131485`*^9, 
  3.629164941398757*^9}},ExpressionUUID->"78a6848a-6047-4522-9d64-\
80f37f784e2c"],

Cell[CellGroupData[{

Cell["\<\
For starters use the following: nbc=10, r=1/2 and phase=Pi. Note that I have \
never use phase other than PI\
\>", "Subsection",
 CellChangeTimes->{{3.629164993627649*^9, 3.6291650458565407`*^9}, {
  3.6308937272296896`*^9, 3.6308937586325445`*^9}, {3.6356078877727427`*^9, 
  3.635607958004066*^9}},ExpressionUUID->"615cc0e9-d0f9-40c3-a5b8-\
fd67d5d71038"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Clear", "[", 
    RowBox[{"nbc", ",", "r", ",", "phase"}], "]"}],
   FontSize->18], 
  StyleBox[";",
   FontSize->18], 
  RowBox[{
   StyleBox["{",
    FontSize->18], 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the number of Coherent Photons\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<nbc = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 5\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "5"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 10\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "10"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 20\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "20"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 40\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "40"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 50\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "50"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 100\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "100"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 200\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "200"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 500\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "500"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nbc = 1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nbc", "=", "1000"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"Dynamic", "[", "nbc", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the Squeezing Parameter\\n by selecting the down arrow\>\
\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<r = 1/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"1", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 1/2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"1", "/", "2"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 3/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"3", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 5/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"5", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 3/2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"3", "/", "2"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r=7/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"7", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", "2"}], ";"}], ")"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Dynamic", "[", "r", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the Phase\\n by selecting the down arrow\>\"", ",", "18",
           ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<phase = 0\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", "0"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase = 1/4 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", 
              RowBox[{
               RowBox[{"1", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase = 1/2 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", 
              RowBox[{
               RowBox[{"1", "/", "2"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase = 3/4 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", 
              RowBox[{
               RowBox[{"3", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase = Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", "Pi"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase = 5/4 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", 
              RowBox[{
               RowBox[{"5", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase = 3/2 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", 
              RowBox[{
               RowBox[{"3", "/", "2"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase=7/4 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", 
              RowBox[{
               RowBox[{"7", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}]}], 
         "}"}]}], "]"}], ",", 
      RowBox[{"Dynamic", "[", "phase", "]"}]}], "}"}], ",", 
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<\\n \\n Then Execute the next line\>\"", ",", "24", ",", "Bold", 
      ",", "Red"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.630607400207435*^9, 3.6306074317350903`*^9}, {
   3.630607502286415*^9, 3.6306075048604193`*^9}, {3.630608551310257*^9, 
   3.6306085525114594`*^9}, {3.6306093942109375`*^9, 
   3.6306094071277604`*^9}, {3.630609622876139*^9, 3.63060962356254*^9}, {
   3.6307998924717436`*^9, 3.630799968147476*^9}, {3.630800760753669*^9, 
   3.6308007669468794`*^9}, {3.630801099617464*^9, 3.6308011044846725`*^9}, {
   3.6308935904486494`*^9, 3.6308936971996365`*^9}, {3.630894038871437*^9, 
   3.630894039370638*^9}, 3.63089445628137*^9, 3.6308950401435957`*^9, {
   3.6308950860232763`*^9, 3.6308950894708824`*^9}, {3.6308954903291864`*^9, 
   3.6308954922791896`*^9}, {3.6353895382152405`*^9, 
   3.6353895428172483`*^9}, {3.635606776951991*^9, 3.6356068071848445`*^9}, {
   3.635606839898102*^9, 3.6356068607397385`*^9}, {3.635606917820239*^9, 
   3.635607130136612*^9}, {3.635607166687476*^9, 3.6356072578280363`*^9}, {
   3.635607318512143*^9, 3.635607350460999*^9}, {3.635607475822819*^9, 
   3.635607581762605*^9}, {3.6356076388275056`*^9, 3.6356076477351213`*^9}, {
   3.6356076823359823`*^9, 3.6356078249670324`*^9}, 3.635608008579355*^9, 
   3.635608069481862*^9, 3.635608110977935*^9, 3.635608213610515*^9, {
   3.635608248694977*^9, 3.635608251424981*^9}, 3.6356082940598564`*^9, {
   3.6356222628012238`*^9, 3.6356222638932257`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"9584db33-6034-46bc-8b4c-63895e5e8b43"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the number of Coherent Photons\\n by selecting the \
down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"nbc = 1\"\>":>($CellContext`nbc = 
       1; Null), "\<\"nbc = 5\"\>":>($CellContext`nbc = 5; 
      Null), "\<\"nbc = 10\"\>":>($CellContext`nbc = 10; 
      Null), "\<\"nbc = 20\"\>":>($CellContext`nbc = 20; 
      Null), "\<\"nbc = 40\"\>":>($CellContext`nbc = 40; 
      Null), "\<\"nbc = 50\"\>":>($CellContext`nbc = 50; 
      Null), "\<\"nbc = 100\"\>":>($CellContext`nbc = 100; 
      Null), "\<\"nbc = 200\"\>":>($CellContext`nbc = 200; 
      Null), "\<\"nbc = 500\"\>":>($CellContext`nbc = 500; 
      Null), "\<\"nbc = 1000\"\>":>($CellContext`nbc = 1000; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`nbc, StandardForm],
      ImageSizeCache->{5.717968940734863, {0., 7.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Squeezing Parameter\\n by selecting the down \
arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"r = 1/4\"\>":>($CellContext`r = 
       1/4; Null), "\<\"r = 1/2\"\>":>($CellContext`r = 1/2; 
      Null), "\<\"r = 3/4\"\>":>($CellContext`r = 3/4; 
      Null), "\<\"r = 1\"\>":>($CellContext`r = 1; 
      Null), "\<\"r = 5/4\"\>":>($CellContext`r = 5/4; 
      Null), "\<\"r = 3/2\"\>":>($CellContext`r = 3/2; 
      Null), "\<\"r=7/4\"\>":>($CellContext`r = 7/4; 
      Null), "\<\"r = 2\"\>":>($CellContext`r = 2; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`r, StandardForm],
      ImageSizeCache->{5.717968940734863, {0., 6.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Phase\\n by selecting the down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[
        1, 0, 0]], {"\<\"phase = 0\"\>":>($CellContext`phase = 0; 
      Null), "\<\"phase = 1/4 Pi\"\>":>($CellContext`phase = (1/4) Pi; 
      Null), "\<\"phase = 1/2 Pi\"\>":>($CellContext`phase = (1/2) Pi; 
      Null), "\<\"phase = 3/4 Pi\"\>":>($CellContext`phase = (3/4) Pi; 
      Null), "\<\"phase = Pi\"\>":>($CellContext`phase = Pi; 
      Null), "\<\"phase = 5/4 Pi\"\>":>($CellContext`phase = (5/4) Pi; 
      Null), "\<\"phase = 3/2 Pi\"\>":>($CellContext`phase = (3/2) Pi; 
      Null), "\<\"phase=7/4 Pi\"\>":>($CellContext`phase = (7/4) Pi; Null)}], 
     ",", 
     DynamicBox[ToBoxes[$CellContext`phase, StandardForm],
      ImageSizeCache->{28.589844703674316`, {2., 8.}}]}], "}"}], ",", 
   StyleBox["\<\"\\n \\n Then Execute the next line\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontWeight->Bold,
    FontColor->RGBColor[1, 0, 0]]}], "}"}]], "Output",
 CellChangeTimes->{3.68583714542676*^9, 3.6959192658259115`*^9, 
  3.831398272321952*^9, 3.9955109539380164`*^9, 3.9956278760643177`*^9, 
  3.995635552695047*^9, 3.9956390584962745`*^9, 3.995649925966176*^9, 
  3.9956502951317616`*^9, 3.995674247476103*^9, 3.995674362698601*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"85f063a6-e42b-4369-84e2-0ff62d445625"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"times", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
  RowBox[{"nmean", "=", 
   RowBox[{"nbc", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Sinh", "[", "r", "]"}], ")"}], "^", "2"}]}]}], ";", 
  RowBox[{"var", "=", 
   RowBox[{
    RowBox[{"nbc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cosh", "[", 
        RowBox[{"2", " ", "r"}], "]"}], "+", 
       RowBox[{
        RowBox[{"Cos", "[", "phase", "]"}], 
        RowBox[{"Sinh", "[", 
         RowBox[{"2", " ", "r"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Sinh", "[", 
        RowBox[{"2", "r"}], "]"}], ")"}], "^", "2"}], "/", "2"}]}]}], ";", 
  RowBox[{"tr", "=", 
   RowBox[{"Tanh", "[", "r", "]"}]}], ";", 
  RowBox[{"norm", "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "nbc"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"Cos", "[", "phase", "]"}], "tr"}]}], ")"}]}], "]"}], "/", 
    RowBox[{"Cosh", "[", "r", "]"}]}]}], ";", 
  RowBox[{"tro2", "=", 
   RowBox[{"tr", "/", "2"}]}], ";", 
  RowBox[{"trsr", "=", 
   RowBox[{"Abs", "[", 
    RowBox[{"Sqrt", "[", "tr", "]"}], "]"}]}], ";", 
  RowBox[{"f1", "=", 
   RowBox[{"I", " ", "trsr", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{"I", " ", 
      RowBox[{
       RowBox[{"Abs", "[", "phase", "]"}], "/", "2"}]}], "]"}]}]}], ";", 
  RowBox[{"x", "=", 
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"nbc", "/", "2"}], "]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"f1", "+", 
      RowBox[{"1", "/", "f1"}]}], ")"}]}]}], ";", 
  RowBox[{"fl", "=", 
   RowBox[{"Floor", "[", 
    RowBox[{
     RowBox[{"N", "[", "nmean", "]"}], "+", 
     RowBox[{"15", " ", 
      RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}]}], ";", 
  RowBox[{"tabh", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "fl"}], "}"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"tabh", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"tabh", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{"SetPrecision", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"2", " ", "x"}], "]"}], ",", "500"}], "]"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"tabh", "[", 
      RowBox[{"[", 
       RowBox[{"n", "+", "2"}], "]"}], "]"}], "=", " ", 
     RowBox[{
      RowBox[{"2", " ", "x", " ", 
       RowBox[{"tabh", "[", 
        RowBox[{"[", 
         RowBox[{"n", "+", "1"}], "]"}], "]"}]}], "-", 
      RowBox[{"2", " ", "n", " ", 
       RowBox[{"tabh", "[", 
        RowBox[{"[", "n", "]"}], "]"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", 
      RowBox[{"fl", "-", "1"}]}], "}"}]}], "]"}], ";", 
  RowBox[{
   StyleBox["tab1",
    FontSize->24], "=", 
   RowBox[{"norm", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["tro2", "n"], "/", 
        RowBox[{"n", "!"}]}], " ", 
       SuperscriptBox[
        RowBox[{"Abs", "[", 
         RowBox[{"tabh", "[", 
          RowBox[{"[", 
           RowBox[{"n", "+", "1"}], "]"}], "]"}], "]"}], "2"]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "fl"}], "}"}]}], "]"}]}]}], ";", 
  StyleBox[
   RowBox[{"maxn", "=", "fl"}],
   FontSize->24], ";", 
  RowBox[{"minn", "=", 
   RowBox[{"Floor", "[", 
    RowBox[{
     RowBox[{"N", "[", "nmean", "]"}], "-", 
     RowBox[{"3", 
      RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}]}], ";", 
  RowBox[{"minn", "=", 
   RowBox[{"Max", "[", 
    RowBox[{"minn", ",", "0"}], "]"}]}], ";", 
  RowBox[{"photoncaltime", "=", 
   StyleBox[
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "times"}],
    FontColor->GrayLevel[0]]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]], 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"photoncaltime", "<", ".0001"}], ",", 
    RowBox[{"photoncaltime", "=", "0"}]}], "]"}], ";", 
  RowBox[{"densityLable", "=", 
   RowBox[{
   "\"\<Density Matrix for the Squeezed Coherent State\\n for the squeezing \
parameter r =\>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"N", "[", "r", "]"}], "]"}], "<>", 
    "\"\<\\n \!\(\*SubscriptBox[OverscriptBox[\(n\), \(_\)], \(c\)]\)=\>\"", "<>", 
    RowBox[{"ToString", "[", "nbc", "]"}], "<>", 
    "\"\<, \!\(\*SubscriptBox[\(n\), \(mean\)]\)=\>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"Floor", "[", "nmean", "]"}], "]"}], "<>", 
    "\"\<, \!\(\*SubscriptBox[\(n\), \(Var\)]\)=\>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"Floor", "[", "var", "]"}], "]"}], "<>", "\"\<, and phase =\>\"",
     "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"phase", ",", "TraditionalForm"}], "]"}]}]}], ";", 
  RowBox[{"DiscretePlot", "[", 
   RowBox[{
    RowBox[{"tab1", "[", 
     RowBox[{"[", 
      RowBox[{"n", "+", "1"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "minn", ",", "maxn"}], "}"}], ",", 
    RowBox[{"Joined", "\[Rule]", "False"}], ",", 
    RowBox[{"Filling", "->", "Axis"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "750"}], ",", 
    RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<n\>\"", ",", "Bold", ",", "30"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(nn\)]\)\>\"", ",", "Bold", ",", 
         "25"}], "\[IndentingNewLine]", "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Bold", ",", "24"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", " ", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Framed", "[", "densityLable", "]"}], ",", "15", ",", "Bold", 
       ",", "Black", ",", 
       RowBox[{"Background", "\[Rule]", 
        RowBox[{"Lighter", "[", "Yellow", "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.6053863344223776`*^9, {3.6053863725332446`*^9, 3.6053863952156844`*^9}, 
   3.605386440892565*^9, {3.60538647812983*^9, 3.6053864787226315`*^9}, {
   3.611704261378006*^9, 3.611704273156027*^9}, {3.6193985896463237`*^9, 
   3.619398599879942*^9}, {3.6197021332216005`*^9, 3.619702134095202*^9}, {
   3.626392528878973*^9, 3.626392535196984*^9}, {3.6263926243199406`*^9, 
   3.626392627455546*^9}, {3.626392694470863*^9, 3.626392708370487*^9}, {
   3.626392876289182*^9, 3.6263928948532147`*^9}, {3.6263929277380724`*^9, 
   3.626392986269375*^9}, {3.6263930665627165`*^9, 3.6263930691367207`*^9}, {
   3.6267371716147566`*^9, 3.6267371858107815`*^9}, 3.6291641837366266`*^9, {
   3.6291649678564034`*^9, 3.6291649685272045`*^9}, {3.629168623878825*^9, 
   3.629168631616439*^9}, {3.6308937687569623`*^9, 3.630893809051833*^9}, {
   3.6308940801959095`*^9, 3.6308941310051985`*^9}, {3.63089438221244*^9, 
   3.6308943831484413`*^9}, {3.6308945925476093`*^9, 
   3.6308946735117517`*^9}, {3.6308948676228924`*^9, 
   3.6308948876377277`*^9}, {3.6308950044039326`*^9, 3.630895005152734*^9}, {
   3.6308952657043915`*^9, 3.6308952860468273`*^9}, {3.6308953700217752`*^9, 
   3.630895370505376*^9}, 3.635379413398198*^9, 3.6353794559550734`*^9, {
   3.685837187945142*^9, 3.685837194287497*^9}, {3.6938500846375294`*^9, 
   3.6938500878464956`*^9}, {3.693850128188052*^9, 3.69385019049553*^9}, {
   3.695919320627902*^9, 3.695919357181635*^9}, 3.695919493906969*^9, {
   3.6959195264878583`*^9, 3.695919547328305*^9}, {3.695919623157754*^9, 
   3.695919674582019*^9}, {3.695919951503875*^9, 3.6959199548033905`*^9}, {
   3.6959199859333453`*^9, 3.695920001081882*^9}, {3.6959200739880238`*^9, 
   3.695920102394538*^9}, {3.695920136058416*^9, 3.69592018429261*^9}, {
   3.695921383926296*^9, 3.6959213909915757`*^9}, {3.6959375604429893`*^9, 
   3.6959375613648663`*^9}, {3.695937592431422*^9, 3.6959376092856617`*^9}, {
   3.831398065696955*^9, 3.831398066753956*^9}, {3.8313981038009553`*^9, 
   3.831398144114955*^9}, {3.99562784140411*^9, 3.9956278625815315`*^9}, 
   3.995638978996321*^9, 3.99563901751978*^9, 3.995639049356291*^9, {
   3.99563911949909*^9, 3.9956391200227585`*^9}, 3.995657107630695*^9, 
   3.9956572517957153`*^9, 3.995674030537992*^9, {3.995674161773946*^9, 
   3.9956742365138984`*^9}, {3.9956743035295563`*^9, 
   3.9956743043961573`*^9}, {3.995674338794835*^9, 3.99567433916187*^9}, {
   3.9956747272805305`*^9, 3.9956747308678923`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"8cf38a0a-dd8e-4059-8c07-8c04b2cd6bcc"],

Cell[TextData[ButtonBox["DENSITY DONE - click here to jump to the \
emission/absorption section",
 BaseStyle->"Hyperlink",
 ButtonData->"EmAbs"]], "Text",
 FontSize->16,
 FontWeight->"Bold",ExpressionUUID->"ba26161f-7eb3-4631-bc66-49962995e315"]
}, Open  ]],

Cell["Case 5", "Subsection",
 CellChangeTimes->{{3.6117016966479006`*^9, 3.6117017140731316`*^9}, {
  3.611701817875714*^9, 3.611701820106518*^9}},
 TextAlignment->Center,
 Background->RGBColor[0.5019607843137255, 1., 1.],
 CellTags->"Case 5",ExpressionUUID->"9a69b6fb-4660-49ae-a944-b63affd12d70"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Squeezed Thermal State: ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      SubscriptBox["\[Rho]", 
       RowBox[{"n", "n"}]], "=", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["n", "-",
           DiacriticalPositioning->True], "T"], "+", "1"}]], 
       RowBox[{
        UnderoverscriptBox[
         StyleBox["\[Sum]",
          SpanMinSize->1.,
          SpanMaxSize->1.], 
         RowBox[{"l", "=", "0"}], "\[Infinity]"], 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Rho]", 
           RowBox[{"n", "n"}]], "(", "l", ")"}], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            SubscriptBox[
             OverscriptBox["n", "-",
              DiacriticalPositioning->True], "T"], 
            RowBox[{
             SubscriptBox[
              OverscriptBox["n", "-",
               DiacriticalPositioning->True], "T"], "+", "1"}]], ")"}], 
          "l"]}]}]}]}], ","}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "fc0ec5e3-cb10-473a-9cdf-c271acef1324"],
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      OverscriptBox["n", "-",
       DiacriticalPositioning->True], "=", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["n", "-",
         DiacriticalPositioning->True], "T"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"]}], "+", "1"}], ")"}], 
        SuperscriptBox[
         RowBox[{"S", "i", "n", "h"}], "2"], "r"}]}]}], "\[NonBreakingSpace]",
      ",", "\[NonBreakingSpace]", 
     RowBox[{
      RowBox[{"v", "a", "r"}], "=", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"], "+", 
           FractionBox["1", "2"]}], ")"}], "2"], "C", "o", "s", 
        RowBox[{"h", "(", 
         RowBox[{"4", "r"}], ")"}]}]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "43a3dca3-d226-4d49-81ce-97baa939abfa"],
 ". Note that an alternative definition exits, namely\n",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      SubscriptBox["P", 
       RowBox[{"S", "t", "h"}]], "(", "n", ")"}], "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "n"}], "-", "1"}], ")"}], "\:203c"}], 
       RowBox[{"n", "!"}]], 
      SuperscriptBox[
       RowBox[{"[", 
        RowBox[{"1", "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"2", 
             SubscriptBox["n", "T"]}], "+", "1"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["n", "T"], "+", "1"}], ")"}], "2"]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"S", "i", "n", "h", "r"}], ")"}], "2"]}]}], "]"}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}], "2"]}]], 
      FractionBox[
       SuperscriptBox[
        SubscriptBox["n", "T"], "n"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["n", "T"], "+", "1"}], ")"}], 
        RowBox[{"n", "+", "1"}]]], "\[Times]", 
      RowBox[{"F", "(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["n", "2"]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"n", "-", "1"}], "2"]}], ",", 
        FractionBox[
         RowBox[{"1", "-", 
          RowBox[{"2", "n"}]}], "2"], ",", 
        SuperscriptBox["\[Nu]", "2"]}], ")"}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "dda44eab-c0e1-469c-b286-7515f34a692e"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{"\[Nu]", "=", 
      SuperscriptBox[
       RowBox[{"[", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"S", "i", "n", 
             RowBox[{"h", "(", 
              RowBox[{"2", "r"}], ")"}]}], 
            RowBox[{"S", "i", "n", 
             RowBox[{"h", "(", 
              RowBox[{"2", 
               SubscriptBox["r", "s"]}], ")"}]}]], ")"}], "2"]}], "]"}], 
       RowBox[{"1", "/", "2"}]]}], ",", "\[NonBreakingSpace]", 
     RowBox[{
      RowBox[{"I", 
       RowBox[{"m", "(", "\[Nu]", ")"}]}], "\[GreaterEqual]", "0"}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "559c37fe-92c1-47fe-a62b-bc44a5c88cfc"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SubscriptBox["r", "s"], "=", 
     RowBox[{
      FractionBox["1", "2"], "l", 
      RowBox[{"n", "(", 
       RowBox[{
        RowBox[{"2", 
         SubscriptBox["n", "T"]}], "+", "1"}], ")"}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "1929dfba-c44e-4f29-bea7-f01df8fa9a43"],
 " where ",
 Cell[BoxData[
  FormBox[
   TagBox["F",
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "6107b40e-1302-400a-99a0-85eb214995f8"],
 " is the Hypergeometric function. In addition ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"S", "t", "h"}]], "(", "n", ")"}], "=", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"[", 
         RowBox[{"1", "+", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"2", 
              SubscriptBox["n", "T"]}], "+", "1"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["n", "T"], "+", "1"}], ")"}], "2"]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "i", "n", "h", "r"}], ")"}], "2"]}]}], "]"}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], "2"]}]], 
       FractionBox[
        SuperscriptBox[
         SubscriptBox["n", "T"], "n"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["n", "T"], "+", "1"}], ")"}], 
         RowBox[{"n", "+", "1"}]]], 
       SubscriptBox[
        RowBox[{
         SuperscriptBox["\[Nu]", "n"], "P"}], "n"], 
       RowBox[{"(", 
        FractionBox["1", "\[Nu]"], ")"}]}]}], ","}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "bde62cc2-c1c9-4e6d-80c7-88dffd6abe1d"],
 " with ",
 Cell[BoxData[
  FormBox[
   TagBox[
    SubscriptBox["P", "n"],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "e2c87e2d-bcaf-4120-abe2-137a37a721c9"],
 " being the Legendre polynomial.  ",
 Cell[BoxData[
  FormBox[
   TagBox[
    SubscriptBox["r", "s"],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "2fd818c1-1988-471f-a58a-f5016968d15c"],
 " is called the critical squeezining parameter. Near the critical value, the \
density matrix becomes difficult to calculate and at r= the density matrix is \
determined directly  as ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"S", "t", "h"}]], "(", "n", ")"}], "=", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "n"}], "-", "1"}], ")"}], "\:203c"}], 
        RowBox[{"n", "!"}]], 
       SuperscriptBox[
        RowBox[{"[", 
         RowBox[{"1", "+", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"2", 
              SubscriptBox["n", "T"]}], "+", "1"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["n", "T"], "+", "1"}], ")"}], "2"]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"S", "i", "n", "h", "r"}], ")"}], "2"]}]}], "]"}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], "2"]}]], 
       FractionBox[
        SuperscriptBox[
         SubscriptBox["n", "T"], "n"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["n", "T"], "+", "1"}], ")"}], 
         RowBox[{"n", "+", "1"}]]]}]}], ";", "\[NonBreakingSpace]", 
     RowBox[{"\[Nu]", "=", 
      RowBox[{
       RowBox[{
       "0", "\[NonBreakingSpace]", "o", "r", "\[NonBreakingSpace]", "r"}], 
       "=", 
       SubscriptBox["r", "s"]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "773bbf74-766c-438b-822a-62002122aeea"],
 "."
}], "Section",
 CellChangeTimes->{{3.604793027786523*^9, 3.6047930636831856`*^9}, {
   3.604873387559829*^9, 3.6048733983706484`*^9}, {3.604873921664177*^9, 
   3.604873933098997*^9}, {3.6051427039219666`*^9, 3.6051427079155736`*^9}, {
   3.605142815733363*^9, 3.6051428333613944`*^9}, {3.6051428671666536`*^9, 
   3.605142901237114*^9}, {3.605142944339989*^9, 3.6051430676738057`*^9}, {
   3.605143100792664*^9, 3.605143128077112*^9}, 3.6051435412700386`*^9, {
   3.6052095541335144`*^9, 3.6052095658647346`*^9}, {3.6052096326172523`*^9, 
   3.6052096685753155`*^9}, {3.605210720671164*^9, 3.6052109349367514`*^9}, {
   3.605211037351931*^9, 3.6052110541375604`*^9}, 3.605211115726469*^9, {
   3.6052111671069717`*^9, 3.6052112304114923`*^9}, 3.605317104479119*^9},
 CellTags->"Den5",ExpressionUUID->"78af890b-f93c-4d87-9f89-0992ce1af374"],

Cell[CellGroupData[{

Cell["\<\
I have used a squeezing parameter of r=1.552 and the number of thermal \
photons nt=100 as one example for this case. Only one version is considered.\
\>", "Subsection",
 CellChangeTimes->{{3.6294128295308313`*^9, 3.6294129180297866`*^9}, {
   3.6308956064401903`*^9, 3.630895607563392*^9}, {3.6356122158951454`*^9, 
   3.6356122184535494`*^9}, 
   3.9956853270117917`*^9},ExpressionUUID->"ad681e86-0c63-49ba-9d33-\
909d5d6ca834"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"nt", ",", "r"}], "]"}], ";", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the number of Thermal Photons\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<nt = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 5\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "5"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 10\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "10"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 20\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "20"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 40\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "40"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 50\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "50"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 100\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "100"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 200\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "200"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 500\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "500"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "1000"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"Dynamic", "[", "nt", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the Squeezing Parameter\\n by selecting the down arrow\>\
\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<r = 1/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"1", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 1/2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"1", "/", "2"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 3/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"3", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 5/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"5", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 3/2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"3", "/", "2"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 1552/1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"1552", "/", "1000"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r=7/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"7", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", "2"}], ";"}], ")"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Dynamic", "[", "r", "]"}]}], "}"}], ",", 
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<\\n \\n Then Execute the next line\>\"", ",", "24", ",", "Bold", 
      ",", "Red"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.630607400207435*^9, 3.6306074317350903`*^9}, {
   3.630607502286415*^9, 3.6306075048604193`*^9}, {3.630608551310257*^9, 
   3.6306085525114594`*^9}, {3.6306093942109375`*^9, 
   3.6306094071277604`*^9}, {3.630609622876139*^9, 3.63060962356254*^9}, {
   3.6307998924717436`*^9, 3.630799968147476*^9}, {3.630800760753669*^9, 
   3.6308007669468794`*^9}, {3.630801099617464*^9, 3.6308011044846725`*^9}, {
   3.6308935904486494`*^9, 3.6308936971996365`*^9}, {3.630894038871437*^9, 
   3.630894039370638*^9}, 3.63089445628137*^9, 3.6308950401435957`*^9, {
   3.6308950860232763`*^9, 3.6308950894708824`*^9}, {3.6308954903291864`*^9, 
   3.6308954922791896`*^9}, {3.630895696561548*^9, 3.6308957314900103`*^9}, {
   3.6308961398987274`*^9, 3.630896278598571*^9}, {3.6353895936109376`*^9, 
   3.635389601286151*^9}, {3.6356115827992334`*^9, 3.635611607821677*^9}, {
   3.635611648132148*^9, 3.635611713153062*^9}, {3.635611883910962*^9, 
   3.635611936217854*^9}, {3.635611977089926*^9, 3.63561200240877*^9}, {
   3.635612122216981*^9, 3.635612155413839*^9}, {3.635620465802868*^9, 
   3.6356204843669004`*^9}, {3.635622275250046*^9, 3.635622276513648*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"acafcdb4-bdf6-4f55-98ae-8a10cbe8ecba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the number of Thermal Photons\\n by selecting the \
down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"nt = 1\"\>":>($CellContext`nt = 1; 
      Null), "\<\"nt = 5\"\>":>($CellContext`nt = 5; 
      Null), "\<\"nt = 10\"\>":>($CellContext`nt = 10; 
      Null), "\<\"nt = 20\"\>":>($CellContext`nt = 20; 
      Null), "\<\"nt = 40\"\>":>($CellContext`nt = 40; 
      Null), "\<\"nt = 50\"\>":>($CellContext`nt = 50; 
      Null), "\<\"nt = 100\"\>":>($CellContext`nt = 100; 
      Null), "\<\"nt = 200\"\>":>($CellContext`nt = 200; 
      Null), "\<\"nt = 500\"\>":>($CellContext`nt = 500; 
      Null), "\<\"nt = 1000\"\>":>($CellContext`nt = 1000; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`nt, StandardForm],
      ImageSizeCache->{11.435937881469727`, {0., 7.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Squeezing Parameter\\n by selecting the down \
arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"r = 1/4\"\>":>($CellContext`r = 
       1/4; Null), "\<\"r = 1/2\"\>":>($CellContext`r = 1/2; 
      Null), "\<\"r = 3/4\"\>":>($CellContext`r = 3/4; 
      Null), "\<\"r = 1\"\>":>($CellContext`r = 1; 
      Null), "\<\"r = 5/4\"\>":>($CellContext`r = 5/4; 
      Null), "\<\"r = 3/2\"\>":>($CellContext`r = 3/2; 
      Null), "\<\"r = 1552/1000\"\>":>($CellContext`r = 1552/1000; 
      Null), "\<\"r=7/4\"\>":>($CellContext`r = 7/4; 
      Null), "\<\"r = 2\"\>":>($CellContext`r = 2; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`r, StandardForm],
      ImageSizeCache->{5.717968940734863, {0., 6.}}]}], "}"}], ",", 
   StyleBox["\<\"\\n \\n Then Execute the next line\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontWeight->Bold,
    FontColor->RGBColor[1, 0, 0]]}], "}"}]], "Output",
 CellChangeTimes->{3.9956393262765093`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"45b38d4c-5592-4769-9f63-e8a1fb9af7f5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"times", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
  RowBox[{"sr", "=", 
   RowBox[{"Sinh", "[", "r", "]"}]}], ";", 
  RowBox[{"rs", "=", 
   RowBox[{".5", " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"2", " ", "nt"}], "+", "1"}], "]"}]}]}], ";", 
  RowBox[{"nu", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Sinh", "[", 
          RowBox[{"2", " ", "r"}], "]"}], ")"}], "^", "2"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Sinh", "[", " ", 
          RowBox[{"2", " ", "rs"}], "]"}], ")"}], "^", "2"}]}]}], ")"}], "^", 
    ".5"}]}], ";", 
  RowBox[{"nmean", "=", 
   RowBox[{"nt", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "nt"}], " ", "+", "1"}], ")"}], 
     RowBox[{"sr", "^", "2"}]}]}]}], ";", 
  RowBox[{"var", "=", 
   RowBox[{
    RowBox[{"-", ".25"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"nt", "+", ".5"}], ")"}], "^", "2"}], " ", 
     RowBox[{"Cosh", "[", 
      RowBox[{"4", " ", "r"}], "]"}]}]}]}], ";", 
  RowBox[{"varr", "=", 
   RowBox[{"MantissaExponent", "[", "var", "]"}]}], ";", 
  RowBox[{"fl", "=", 
   RowBox[{"Floor", "[", 
    RowBox[{"N", "[", 
     RowBox[{"nmean", "+", 
      RowBox[{"4", " ", 
       RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}], "]"}]}], ";", 
  StyleBox[
   RowBox[{"maxn", "=", "fl"}],
   FontSize->12], 
  StyleBox[";",
   FontSize->12], 
  RowBox[{"fl1", "=", 
   RowBox[{"Min", "[", 
    RowBox[{"100", ",", 
     RowBox[{"Floor", "[", 
      RowBox[{"N", "[", 
       RowBox[{"nmean", "+", 
        RowBox[{"4", " ", 
         RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}], "]"}]}], "]"}]}], ";", 
  
  RowBox[{"pn", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "fl"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"nu", "\[NotEqual]", "0"}], ",", 
    RowBox[{
     RowBox[{"pn", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "=", 
     RowBox[{"1", "/", "nu"}]}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"pn", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", "1"}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"nu", "\[NotEqual]", "0"}], ",", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"pn", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "j"}], "-", "3"}], ")"}], 
           RowBox[{
            RowBox[{"pn", "[", 
             RowBox[{"[", 
              RowBox[{"j", "-", "1"}], "]"}], "]"}], "/", "nu"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "-", "2"}], ")"}], 
           RowBox[{"pn", "[", 
            RowBox[{"[", 
             RowBox[{"j", "-", "2"}], "]"}], "]"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"j", "-", "1"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "3", ",", 
        RowBox[{"fl", "+", "1"}]}], "}"}]}], "]"}]}], "]"}], ";", 
  RowBox[{"fac", "=", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "nt"}], "+", "1"}], ")"}], " ", 
      RowBox[{
       RowBox[{"sr", "^", "2"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"nt", "+", "1"}], ")"}], "^", "2"}]}]}]}], ")"}]}], ";", 
  RowBox[{"fac2", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", "fac", "]"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"nt", "+", "1"}], ")"}]}]}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"nu", "\[NotEqual]", "0"}], ",", 
    RowBox[{"z", "=", 
     RowBox[{"nu", " ", 
      RowBox[{
       RowBox[{"nt", "/", 
        RowBox[{"(", 
         RowBox[{"nt", "+", "1"}], ")"}]}], "/", "fac"}]}]}], ",", 
    RowBox[{"z", "=", 
     RowBox[{
      RowBox[{"nt", "/", 
       RowBox[{"(", 
        RowBox[{"nt", "+", "1"}], ")"}]}], "/", "fac"}]}]}], "]"}], ";", 
  RowBox[{"mn", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "fl"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"nu", "\[NotEqual]", "0"}], ",", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"mn", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"pn", "[", 
         RowBox[{"[", "j", "]"}], "]"}], " ", 
        RowBox[{"z", "^", 
         RowBox[{"(", 
          RowBox[{"j", "-", "1"}], ")"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"fl", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"mn", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "j"}], "-", "1"}], ")"}], "!!"}], " ", 
        RowBox[{
         RowBox[{"z", "^", 
          RowBox[{"(", 
           RowBox[{"j", "-", "1"}], ")"}]}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"j", "-", "1"}], ")"}], "!"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"fl", "+", "1"}]}], "}"}]}], "]"}]}], "]"}], ";", 
  RowBox[{"tab1", "=", 
   RowBox[{"fac2", " ", "mn"}]}], ";", 
  RowBox[{"p1", "=", 
   RowBox[{"DiscretePlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", " ", 
      RowBox[{"tab1", "[", 
       RowBox[{"[", 
        RowBox[{"j", "+", "1"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "fl1", ",", "2"}], "}"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Joined", "\[Rule]", "False"}], ",", 
     RowBox[{"Filling", "->", "Axis"}]}], "]"}]}], ";", 
  RowBox[{"p2", "=", 
   RowBox[{"DiscretePlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", " ", 
      RowBox[{"tab1", "[", 
       RowBox[{"[", 
        RowBox[{"j", "+", "1"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "fl1", ",", "2"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Joined", "->", "False"}], ",", 
     RowBox[{"Filling", "\[Rule]", "None"}]}], "]"}]}], ";", 
  StyleBox[
   RowBox[{"tab1", "=", 
    RowBox[{"Re", "[", "tab1", "]"}]}],
   FontSize->12,
   FontColor->RGBColor[1, 0, 0]], 
  StyleBox[";",
   FontSize->12], 
  RowBox[{"minn", "=", "0"}], ";", 
  RowBox[{"photoncaltime", "=", 
   StyleBox[
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "times"}],
    FontColor->GrayLevel[0]]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]], 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"photoncaltime", "<", ".0001"}], ",", 
    RowBox[{"photoncaltime", "=", "0"}]}], "]"}], ";", 
  RowBox[{"densityLable", "=", 
   RowBox[{
   "\"\<Density Matrix for the Squeezed Thermal State\\n with squeezing \
parameter r =\>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"N", "[", 
      RowBox[{"r", ",", "4"}], "]"}], "]"}], "<>", 
    "\"\<,  Thermal Photon Number=\>\"", "<>", 
    RowBox[{"ToString", "[", "nt", "]"}], "<>", 
    "\"\<\\n \!\(\*SubscriptBox[\(n\), \(mean\)]\)=\>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"Floor", "[", "nmean", "]"}], "]"}], "<>", 
    "\"\<,  \!\(\*SubscriptBox[\(n\), \(Var\)]\)=\>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"Floor", "[", "var", "]"}], "]"}], "<>", 
    "\"\< and Critical Squeezing Parameter=\>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"NumberForm", "[", 
      RowBox[{"rs", ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3"}], "}"}]}], "]"}], "]"}]}]}], ";", 
  RowBox[{"Show", "[", 
   RowBox[{"p1", ",", 
    RowBox[{"(*", 
     RowBox[{"p2", ","}], "*)"}], 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "750"}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<n\>\"", ",", "Bold", ",", "24"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(nn\)]\)\>\"", ",", "Bold", ",", 
         "24"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Bold", ",", "18"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", " ", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Framed", "[", "densityLable", "]"}], ",", "18", ",", "Bold", 
       ",", "Blue", ",", 
       RowBox[{"Background", "\[Rule]", 
        RowBox[{"Lighter", "[", "Yellow", "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6117046250551624`*^9, 3.6117046446072807`*^9}, {
   3.611706921040942*^9, 3.611706952506197*^9}, {3.6197367227857075`*^9, 
   3.6197367239557095`*^9}, {3.629412930915409*^9, 3.629412940415826*^9}, {
   3.6308957598352594`*^9, 3.63089577133248*^9}, {3.6308959857704563`*^9, 
   3.6308959897952633`*^9}, 3.635378866586038*^9, 3.635378956161395*^9, 
   3.6353793361156626`*^9, {3.9956284226648664`*^9, 3.9956284500734015`*^9}, 
   3.995639184993374*^9, {3.995639230906605*^9, 3.9956392648476677`*^9}, 
   3.9956393054491215`*^9, {3.99563948446377*^9, 3.995639504472818*^9}, 
   3.9956399708052797`*^9, 3.995640007145867*^9, 3.995640080477245*^9, 
   3.995640133244911*^9, 3.9956402085686607`*^9, 
   3.9956748785357895`*^9},ExpressionUUID->"822325f7-26e1-4fe3-93ee-\
31cc07a25b80"],

Cell[TextData[ButtonBox["DENSITY DONE - click here to jump to the \
emission/absorption section",
 BaseStyle->"Hyperlink",
 ButtonData->"EmAbs"]], "Text",
 FontSize->16,
 FontWeight->"Bold",ExpressionUUID->"2954ecb9-1d1c-49b1-ab46-4a913dca3f99"]
}, Open  ]],

Cell["Case 6", "Subsection",
 CellChangeTimes->{{3.6117016966479006`*^9, 3.6117017140731316`*^9}, {
  3.611701834396143*^9, 3.611701835644145*^9}},
 TextAlignment->Center,
 Background->RGBColor[0.5019607843137255, 1., 1.],
 CellTags->"Case 6",ExpressionUUID->"ffc1a5dd-3ef1-4afc-80df-600b3b7ae30f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Squeezed Vacuum: ",
 Cell[BoxData[
  FormBox[
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{
         SubscriptBox["\[Rho]", 
          RowBox[{"n", "m"}]], "=", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"[", 
              RowBox[{
               FractionBox["1", "2"], "T", "a", "n", "h", "r"}], "]"}], "n"], 
            
            RowBox[{"n", "!"}]}], 
           RowBox[{"C", "o", "s", "h", "r", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               FractionBox["n", "2"], "!"}], ")"}], "2"]}]], 
          "\[NonBreakingSpace]", "\[NonBreakingSpace]", "\[NonBreakingSpace]",
           "n", "\[NonBreakingSpace]", "e", "v", "e", "n"}]}], ","}], 
       RowBox[{
        OverscriptBox["n", "-",
         DiacriticalPositioning->True], "=", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "i", "n", "h"}], "2"], "r"}]}]},
      {
       RowBox[{
        RowBox[{"=", 
         RowBox[{
         "0", "\[NonBreakingSpace]", "\[NonBreakingSpace]", 
          "\[NonBreakingSpace]", "\[NonBreakingSpace]", "\[NonBreakingSpace]",
           "\[NonBreakingSpace]", "\[NonBreakingSpace]", 
          "\[NonBreakingSpace]", "\[NonBreakingSpace]", "\[NonBreakingSpace]",
           "\[NonBreakingSpace]", "\[NonBreakingSpace]", 
          "\[NonBreakingSpace]", "\[NonBreakingSpace]", "\[NonBreakingSpace]",
           "\[NonBreakingSpace]", "\[NonBreakingSpace]", 
          "\[NonBreakingSpace]", "\[NonBreakingSpace]", "\[NonBreakingSpace]",
           "\[NonBreakingSpace]", "\[NonBreakingSpace]", 
          "\[NonBreakingSpace]", "\[NonBreakingSpace]", "\[NonBreakingSpace]",
           "\[NonBreakingSpace]", "\[NonBreakingSpace]", "n", 
          "\[NonBreakingSpace]", "o", "d", "d"}]}], ","}], 
       RowBox[{
        RowBox[{"v", "a", "r"}], "=", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "i", "n", "h"}], "2"], 
          RowBox[{"(", 
           RowBox[{"2", "r"}], ")"}]}], "2"]}]}
     }],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "9275436f-6132-491f-8121-16f4492225b0"]
}], "Section",
 CellChangeTimes->{{3.604793027786523*^9, 3.6047930636831856`*^9}, {
   3.604873387559829*^9, 3.6048733983706484`*^9}, {3.604873921664177*^9, 
   3.604873933098997*^9}, {3.6051427039219666`*^9, 3.6051427079155736`*^9}, {
   3.605142815733363*^9, 3.6051428333613944`*^9}, {3.6051428671666536`*^9, 
   3.605142901237114*^9}, {3.605142944339989*^9, 3.6051430676738057`*^9}, {
   3.605143100792664*^9, 3.605143128077112*^9}, 3.6051435412700386`*^9, {
   3.6052112468383207`*^9, 3.6052112573527393`*^9}, 3.6052112972576094`*^9},
 CellTags->"Den6",ExpressionUUID->"f5844a15-0ac7-4569-a258-ff2c0bac5875"],

Cell[CellGroupData[{

Cell["\<\
Only one version for this case is provided. As an example try r=1.\
\>", "Subsection",
 CellChangeTimes->{{3.6294128295308313`*^9, 3.6294129180297866`*^9}, {
  3.629413086244882*^9, 
  3.629413133887366*^9}},ExpressionUUID->"66f8b3d1-ed06-4a02-ab71-\
d31e4ec68085"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "r", "]"}], ";", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the Squeezing Parameter\\n by selecting the down arrow\>\
\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<r = 1/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"1", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 1/2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"1", "/", "2"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 3/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"3", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 5/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"5", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 3/2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"3", "/", "2"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 1552/1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"1552", "/", "1000"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r=7/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"7", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", "2"}], ";"}], ")"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Dynamic", "[", "r", "]"}]}], "}"}], ",", 
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<\\n \\n Then Execute the next line\>\"", ",", "24", ",", "Bold", 
      ",", "Red"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.630607400207435*^9, 3.6306074317350903`*^9}, {
   3.630607502286415*^9, 3.6306075048604193`*^9}, {3.630608551310257*^9, 
   3.6306085525114594`*^9}, {3.6306093942109375`*^9, 
   3.6306094071277604`*^9}, {3.630609622876139*^9, 3.63060962356254*^9}, {
   3.6307998924717436`*^9, 3.630799968147476*^9}, {3.630800760753669*^9, 
   3.6308007669468794`*^9}, {3.630801099617464*^9, 3.6308011044846725`*^9}, {
   3.6308935904486494`*^9, 3.6308936971996365`*^9}, {3.630894038871437*^9, 
   3.630894039370638*^9}, 3.63089445628137*^9, 3.6308950401435957`*^9, {
   3.6308950860232763`*^9, 3.6308950894708824`*^9}, {3.6308954903291864`*^9, 
   3.6308954922791896`*^9}, {3.630895696561548*^9, 3.6308957314900103`*^9}, {
   3.6308961398987274`*^9, 3.630896278598571*^9}, {3.630896379889549*^9, 
   3.63089639199517*^9}, {3.635620526128174*^9, 3.6356205626166377`*^9}, 
   3.635620612474325*^9, {3.635622285140463*^9, 3.6356222862324653`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"8ea09d0b-730d-4be2-b40a-1390cf194cbe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Squeezing Parameter\\n by selecting the down \
arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"r = 1/4\"\>":>($CellContext`r = 
       1/4; Null), "\<\"r = 1/2\"\>":>($CellContext`r = 1/2; 
      Null), "\<\"r = 3/4\"\>":>($CellContext`r = 3/4; 
      Null), "\<\"r = 1\"\>":>($CellContext`r = 1; 
      Null), "\<\"r = 5/4\"\>":>($CellContext`r = 5/4; 
      Null), "\<\"r = 3/2\"\>":>($CellContext`r = 3/2; 
      Null), "\<\"r = 1552/1000\"\>":>($CellContext`r = 1552/1000; 
      Null), "\<\"r=7/4\"\>":>($CellContext`r = 7/4; 
      Null), "\<\"r = 2\"\>":>($CellContext`r = 2; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`r, StandardForm],
      ImageSizeCache->{5.717968940734863, {0., 6.}}]}], "}"}], ",", 
   StyleBox["\<\"\\n \\n Then Execute the next line\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontWeight->Bold,
    FontColor->RGBColor[1, 0, 0]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8313983325669565`*^9, 3.831771704667983*^9, 3.995640408307887*^9, {
   3.995677788593875*^9, 3.9956778144017878`*^9}},
 CellLabel->"Out[3]=",ExpressionUUID->"8bab4d0b-42a3-44f9-87ad-de585dc3c5f1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"times", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
  RowBox[{
   RowBox[{"rhosv", "[", 
    RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Tanh", "[", "r", "]"}], "/", "2"}], ")"}], "^", "n"}], "/", 
     RowBox[{"Cosh", "[", "r", "]"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"HermiteH", "[", 
        RowBox[{"n", ",", "0"}], "]"}], ")"}], "^", "2"}], "/", 
     RowBox[{"n", "!"}]}]}]}], ";", 
  RowBox[{"nmean", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Sinh", "[", "r", "]"}], ")"}], "^", "2"}]}], ";", 
  RowBox[{"var", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Sinh", "[", 
       RowBox[{"2", " ", "r"}], "]"}], ")"}], "^", "2"}], "/", "2"}]}], ";", 
  RowBox[{
   StyleBox["tab1",
    FontSize->24], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"rhosv", "[", 
      RowBox[{"n", ",", "r"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", 
       RowBox[{"Floor", "[", 
        RowBox[{"nmean", "+", 
         RowBox[{"20", " ", 
          RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}]}], "}"}]}], "]"}]}], 
  ";", 
  StyleBox[
   RowBox[{"maxn", "=", 
    RowBox[{"Floor", "[", 
     RowBox[{"nmean", "+", 
      RowBox[{"20", " ", 
       RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}]}],
   FontSize->24], ";", 
  RowBox[{"minn", "=", "0"}], ";", 
  RowBox[{"photoncaltime", "=", 
   StyleBox[
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "times"}],
    FontColor->GrayLevel[0]]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]], 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"photoncaltime", "<", ".0001"}], ",", 
    RowBox[{"photoncaltime", "=", "0"}]}], "]"}], ";", 
  RowBox[{"densityLable", "=", 
   RowBox[{
   "\"\<Density Matrix for the Squeezed Vacuum State\\n for the Squeezing \
paramerter =\>\"", "<>", 
    RowBox[{"ToString", "[", "r", "]"}], "<>", 
    "\"\<\\n \!\(\*SubscriptBox[\(n\), \(mean\)]\)=\>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"N", "[", "nmean", "]"}], "]"}], "<>", 
    "\"\<,  \!\(\*SubscriptBox[\(n\), \(Var\)]\)=\>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"Floor", "[", "var", "]"}], "]"}]}]}], ";", 
  RowBox[{"DiscretePlot", "[", 
   RowBox[{
    RowBox[{"tab1", "[", 
     RowBox[{"[", 
      RowBox[{"n", "+", "1"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "minn", ",", "maxn", ",", "2"}], "}"}], ",", 
    RowBox[{"Joined", "\[Rule]", "False"}], ",", 
    RowBox[{"Filling", "->", "Axis"}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", "8"}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "750"}], ",", 
    RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<n\>\"", ",", "Bold", ",", "24"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(nn\)]\)\>\"", ",", "Bold", ",", 
         "24"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Bold", ",", "18"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", " ", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Framed", "[", "densityLable", "]"}], ",", "18", ",", "Bold", 
       ",", "Blue", ",", 
       RowBox[{"Background", "\[Rule]", 
        RowBox[{"Lighter", "[", "Yellow", "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6117047048987293`*^9, 3.6117047105850544`*^9}, {
   3.611704748787239*^9, 3.6117047518504143`*^9}, {3.6294131626226163`*^9, 
   3.6294131691278276`*^9}, {3.630896412899207*^9, 3.6308964234916253`*^9}, {
   3.630896474410115*^9, 3.630896512084181*^9}, {3.6308966410184073`*^9, 
   3.630896642048009*^9}, 3.635378673707299*^9, 3.6353787355770082`*^9, {
   3.831398368058955*^9, 3.8313983946989555`*^9}, 3.995628474977389*^9, 
   3.995640314367221*^9, 3.995640356742834*^9, 3.995640389213458*^9, {
   3.9956405395579333`*^9, 3.9956405405510254`*^9}, {3.9956405839519515`*^9, 
   3.9956405853841324`*^9}, 3.9956750105546293`*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"74b6b9ae-dfa2-46d9-a3e6-ace14e81b4bf"],

Cell[TextData[ButtonBox["DENSITY DONE - click here to jump to the \
emission/absorption section",
 BaseStyle->"Hyperlink",
 ButtonData->"EmAbs"]], "Text",
 FontSize->16,
 FontWeight->"Bold",ExpressionUUID->"4ec64dfb-383d-4e1d-8875-4a57bf77d281"]
}, Open  ]],

Cell["Case 7", "Subsection",
 CellChangeTimes->{{3.6117016966479006`*^9, 3.6117017140731316`*^9}, {
  3.6117018496529694`*^9, 3.6117018507761717`*^9}},
 TextAlignment->Center,
 Background->RGBColor[0.5019607843137255, 1., 1.],
 CellTags->"Case 7",ExpressionUUID->"310eaa71-7a48-4313-b0ae-b922566c6fbe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Squeezed Fock state with initially just ",
 Cell[BoxData[
  FormBox[
   TagBox["l",
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "211d3fb9-e720-47e5-860f-b04efbf3146e"],
 " photons: ",
 Cell[BoxData[
  FormBox[
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["\[Rho]", 
           RowBox[{"n", "n"}]], "(", "l", ")"}], "=", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"l", "!"}], 
            RowBox[{"n", "!"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"C", "o", "s", "h", "r"}], ")"}], 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}]]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "2"], "T", "a", "n", "h", "r"}], ")"}], 
           RowBox[{"l", "-", "n"}]], 
          RowBox[{"S", "(", 
           RowBox[{"r", ",", "n", ",", "l"}], ")"}], "\[NonBreakingSpace]", 
          RowBox[{"\[LeftBracketingBar]", 
           RowBox[{"n", "-", "l"}], "\[RightBracketingBar]"}], 
          "\[NonBreakingSpace]", "e", "v", "e", "n"}]}], ","}], 
       RowBox[{
        OverscriptBox["n", "-",
         DiacriticalPositioning->True], "=", 
        RowBox[{"l", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "l"}], "+", "1"}], ")"}], 
          SuperscriptBox[
           RowBox[{"S", "i", "n", "h"}], "2"], "r"}]}]}]},
      {
       RowBox[{
        RowBox[{"=", 
         StyleBox["\[NonBreakingSpace]",
          FontFamily->"Times",
          FontWeight->"Plain",
          FontSlant->"Plain"], 
         RowBox[{"0", 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          RowBox[{"\[LeftBracketingBar]", 
           RowBox[{
            StyleBox["n",
             FontFamily->"Times",
             FontWeight->"Plain",
             FontSlant->"Plain"], "-", 
            StyleBox["l",
             FontFamily->"Times",
             FontWeight->"Plain",
             FontSlant->"Plain"]}], "\[RightBracketingBar]"}], 
          StyleBox["\[NonBreakingSpace]",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["o",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["d",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"], 
          StyleBox["d",
           FontFamily->"Times",
           FontWeight->"Plain",
           FontSlant->"Plain"]}]}], ","}], 
       RowBox[{
        RowBox[{"v", "a", "r"}], "=", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", "l", "+", "1"}], ")"}], 
         SuperscriptBox[
          RowBox[{"S", "i", "n", "h"}], "2"], 
         RowBox[{"(", 
          RowBox[{"2", "r"}], ")"}]}]}]}
     }],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "dcd570cb-5e82-4741-8953-7a7ee7da0e49"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{"S", "(", 
      RowBox[{"r", ",", "n", ",", "l"}], ")"}], "=", 
     SuperscriptBox[
      RowBox[{"\[LeftBracketingBar]", 
       RowBox[{
        UnderscriptBox[
         StyleBox["\[Sum]",
          SpanMinSize->1.,
          SpanMaxSize->1.], "m"], 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "m"], 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"S", "i", "n", "h", "r"}], "2"], ")"}], 
           RowBox[{"2", "m"}]]}], 
         RowBox[{
          RowBox[{"m", "!"}], 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", 
               RowBox[{"2", "m"}]}], ")"}], "!"}], "[", 
            RowBox[{"m", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"l", "-", "m"}], ")"}], "/", "2"}]}], "]"}], 
           "!"}]}]]}], "\[RightBracketingBar]"}], "2"]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "f99a614e-0467-40dc-8865-75b52814ba83"],
 ". Note that in the sum for S, the value of m is limited so that  ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{"n", "-", "l"}], ")"}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "65851384-25b5-462d-8b3a-919808885130"],
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{"\[LessEqual]", "m", "\[LessEqual]", 
     FractionBox["n", "2"]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "7d799910-defe-4af8-9c94-1549e96457ba"],
 " and m must be a non-negative integer. This sum can be expressed in terms \
of the Hypergeometric function, namely ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{"S", "(", 
      RowBox[{"r", ",", "n", ",", "l"}], ")"}], "=", GridBox[{
       {
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"S", "i", "n", "h", "r"}], "2"], ")"}], 
          RowBox[{"2", "n"}]], 
         SuperscriptBox[
          RowBox[{"\[LeftBracketingBar]", 
           FractionBox[
            RowBox[{"F", "(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["l", "2"]}], ",", 
              RowBox[{"-", 
               FractionBox["n", "2"]}], ",", 
              FractionBox["1", "2"], ",", 
              RowBox[{"-", 
               FractionBox["1", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"S", "i", "n", "h", "r"}], ")"}], "2"]]}]}], ")"}], 
            
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FractionBox["n", "2"], ")"}], "!"}], 
             RowBox[{
              RowBox[{"(", 
               FractionBox["l", "2"], ")"}], "!"}]}]], 
           "\[RightBracketingBar]"}], "2"]}], 
        RowBox[{
        "l", "\[NonBreakingSpace]", "a", "n", "d", "\[NonBreakingSpace]", "n",
          "\[NonBreakingSpace]", "e", "v", "e", "n"}]},
       {
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"S", "i", "n", "h", "r"}], "2"], ")"}], 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"n", "-", "1"}], ")"}]}]], 
         SuperscriptBox[
          RowBox[{"\[LeftBracketingBar]", 
           FractionBox[
            RowBox[{"F", "(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"l", "-", "1"}], "2"]}], ",", 
              RowBox[{"-", 
               FractionBox[
                RowBox[{"n", "-", "1"}], "2"]}], ",", 
              FractionBox["3", "2"], ",", 
              RowBox[{"-", 
               FractionBox["1", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"S", "i", "n", "h", "r"}], ")"}], "2"]]}]}], ")"}], 
            
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               FractionBox[
                RowBox[{"n", "-", "1"}], "2"], ")"}], "!"}], 
             RowBox[{
              RowBox[{"(", 
               FractionBox[
                RowBox[{"l", "-", "1"}], "2"], ")"}], "!"}]}]], 
           "\[RightBracketingBar]"}], "2"]}], 
        RowBox[{
        "l", "\[NonBreakingSpace]", "a", "n", "d", "\[NonBreakingSpace]", "n",
          "\[NonBreakingSpace]", "o", "d", "d"}]}
      }]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "6aae478f-6af6-4692-9003-14d2f66db33b"]
}], "Section",
 CellChangeTimes->{{3.604793027786523*^9, 3.6047930636831856`*^9}, {
   3.604873387559829*^9, 3.6048733983706484`*^9}, {3.604873921664177*^9, 
   3.604873933098997*^9}, {3.6051427039219666`*^9, 3.6051427079155736`*^9}, {
   3.605142815733363*^9, 3.6051428333613944`*^9}, {3.6051428671666536`*^9, 
   3.605142901237114*^9}, {3.605142944339989*^9, 3.6051430676738057`*^9}, {
   3.605143100792664*^9, 3.605143128077112*^9}, 3.6051435412700386`*^9, {
   3.6052113440888915`*^9, 3.605211418783823*^9}, {3.605211481152733*^9, 
   3.6052115551998744`*^9}, {3.605317432834496*^9, 3.6053174385931063`*^9}, 
   3.6053174735215673`*^9, {3.6053175059228244`*^9, 3.605317508216028*^9}},
 CellTags->"Den7",ExpressionUUID->"e4310840-0dae-41ea-b44c-0092b9034444"],

Cell[CellGroupData[{

Cell["\<\
Only one version for this case is provided. As an example try r=1 and and \
intitial photon number l=20. The number of peaks in the distribution is one \
half the initial photon number\
\>", "Subsection",
 CellChangeTimes->{{3.6294128295308313`*^9, 3.6294129180297866`*^9}, {
  3.629413086244882*^9, 3.629413133887366*^9}, {3.6294134538283277`*^9, 
  3.629413503374015*^9}, {3.629414000671688*^9, 3.6294140395781565`*^9}, {
  3.6356211784745197`*^9, 
  3.635621180892524*^9}},ExpressionUUID->"1336071d-8619-4787-918d-\
853a0517f863"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"r", ",", "l"}], "]"}], ";", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the Squeezing Parameter\\n by selecting the down arrow\>\
\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<r = 1/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"1", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 1/2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"1", "/", "2"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 3/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"3", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 5/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"5", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 3/2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"3", "/", "2"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 1552/1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"1552", "/", "1000"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r=7/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", 
              RowBox[{"7", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r = 2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "=", "2"}], ";"}], ")"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Dynamic", "[", "r", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the Initial Photon Number\\n by selecting the down arrow\
\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<l = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<l = 5\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", "=", "5"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<l = 10\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", "=", "10"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<l = 20\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", "=", "20"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<l = 25\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", "=", "25"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<l = 50\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", "=", "50"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<l = 100\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", "=", "100"}], ";"}], ")"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Dynamic", "[", "l", "]"}]}], "}"}], ",", 
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<\\n \\n Then Execute the next line\>\"", ",", "24", ",", "Bold", 
      ",", "Red"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.630607400207435*^9, 3.6306074317350903`*^9}, {
   3.630607502286415*^9, 3.6306075048604193`*^9}, {3.630608551310257*^9, 
   3.6306085525114594`*^9}, {3.6306093942109375`*^9, 
   3.6306094071277604`*^9}, {3.630609622876139*^9, 3.63060962356254*^9}, {
   3.6307998924717436`*^9, 3.630799968147476*^9}, {3.630800760753669*^9, 
   3.6308007669468794`*^9}, {3.630801099617464*^9, 3.6308011044846725`*^9}, {
   3.6308935904486494`*^9, 3.6308936971996365`*^9}, {3.630894038871437*^9, 
   3.630894039370638*^9}, 3.63089445628137*^9, 3.6308950401435957`*^9, {
   3.6308950860232763`*^9, 3.6308950894708824`*^9}, {3.6308954903291864`*^9, 
   3.6308954922791896`*^9}, {3.630895696561548*^9, 3.6308957314900103`*^9}, {
   3.6308961398987274`*^9, 3.630896278598571*^9}, {3.630896379889549*^9, 
   3.63089639199517*^9}, 3.630976665353198*^9, {3.6309767589533625`*^9, 
   3.6309768158466625`*^9}, {3.6309769069820223`*^9, 3.630976929633262*^9}, {
   3.63097696818093*^9, 3.6309769942173758`*^9}, {3.6309771000323615`*^9, 
   3.630977100266362*^9}, {3.635389923504717*^9, 3.635389926687123*^9}, 
   3.635620796195848*^9, {3.6356208703115783`*^9, 3.635620913149254*^9}, {
   3.63562098508098*^9, 3.6356211392248507`*^9}, {3.635622297480085*^9, 
   3.6356223037980957`*^9}, {3.635623109180711*^9, 3.6356231098671117`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"8c0058f4-88d7-4c49-a877-11c0640d85bb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Squeezing Parameter\\n by selecting the down \
arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"r = 1/4\"\>":>($CellContext`r = 
       1/4; Null), "\<\"r = 1/2\"\>":>($CellContext`r = 1/2; 
      Null), "\<\"r = 3/4\"\>":>($CellContext`r = 3/4; 
      Null), "\<\"r = 1\"\>":>($CellContext`r = 1; 
      Null), "\<\"r = 5/4\"\>":>($CellContext`r = 5/4; 
      Null), "\<\"r = 3/2\"\>":>($CellContext`r = 3/2; 
      Null), "\<\"r = 1552/1000\"\>":>($CellContext`r = 1552/1000; 
      Null), "\<\"r=7/4\"\>":>($CellContext`r = 7/4; 
      Null), "\<\"r = 2\"\>":>($CellContext`r = 2; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`r, StandardForm],
      ImageSizeCache->{5.717968940734863, {0., 6.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Initial Photon Number\\n by selecting the down \
arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"l = 1\"\>":>($CellContext`l = 1; 
      Null), "\<\"l = 5\"\>":>($CellContext`l = 5; 
      Null), "\<\"l = 10\"\>":>($CellContext`l = 10; 
      Null), "\<\"l = 20\"\>":>($CellContext`l = 20; 
      Null), "\<\"l = 25\"\>":>($CellContext`l = 25; 
      Null), "\<\"l = 50\"\>":>($CellContext`l = 50; 
      Null), "\<\"l = 100\"\>":>($CellContext`l = 100; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`l, StandardForm],
      ImageSizeCache->{5.717968940734863, {0., 8.}}]}], "}"}], ",", 
   StyleBox["\<\"\\n \\n Then Execute the next line\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontWeight->Bold,
    FontColor->RGBColor[1, 0, 0]]}], "}"}]], "Output",
 CellChangeTimes->{3.685837289799848*^9, 3.8314151230663223`*^9, 
  3.83177320433449*^9, 3.8317994668740015`*^9, 3.8317996322890043`*^9, 
  3.995640755503496*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"7c6d42b3-702b-4d26-94fa-63a98addc806"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"times", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
  RowBox[{"sr", "=", 
   RowBox[{"Sinh", "[", "r", "]"}]}], ";", 
  RowBox[{"sr2", "=", 
   RowBox[{"sr", "^", "2"}]}], ";", 
  RowBox[{"ovsr2", "=", 
   RowBox[{"1", "/", "sr2"}]}], ";", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"r_", ",", "l_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Abs", "[", 
       FractionBox[
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "n"}], "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "l"}], "/", "2"}], ",", 
          FractionBox["1", "2"], ",", 
          RowBox[{"-", "ovsr2"}]}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "/", "2"}], ")"}], "!"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "/", "2"}], ")"}], "!"}]}]], "]"}], ")"}], "^", "2"}],
     "/;", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "\[Equal]", 
       RowBox[{"2", 
        RowBox[{"Floor", "[", 
         RowBox[{"n", "/", "2"}], "]"}]}]}], ")"}], "&&", 
     RowBox[{"(", 
      RowBox[{"l", "\[Equal]", 
       RowBox[{"2", " ", 
        RowBox[{"Floor", "[", 
         RowBox[{"l", "/", "2"}], "]"}]}]}], ")"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"r_", ",", "l_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", " ", "ovsr2"}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Abs", "[", 
        FractionBox[
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}]}], "/", "2"}], ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"l", "-", "1"}], ")"}]}], "/", "2"}], ",", 
           FractionBox["3", "2"], ",", 
           RowBox[{"-", "ovsr2"}]}], "]"}], 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], ")"}], "!"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "-", "1"}], ")"}], "/", "2"}], ")"}], "!"}]}]], 
        "]"}], ")"}], "^", "2"}]}], "/;", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", "-", "1"}], "\[Equal]", 
       RowBox[{"2", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], "]"}]}]}], ")"}], "&&", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"l", "-", "1"}], "\[Equal]", 
       RowBox[{"2", " ", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "-", "1"}], ")"}], "/", "2"}], "]"}]}]}], ")"}]}]}]}],
   ";", 
  RowBox[{
   RowBox[{"psn", "[", 
    RowBox[{"r_", ",", "l_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"n", "!"}], 
     RowBox[{"l", "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Tanh", "[", "r", "]"}], "/", "2"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"n", "+", "l"}], ")"}]}], 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"r", ",", "l", ",", "n"}], "]"}], "/", 
      RowBox[{"Cosh", "[", "r", "]"}]}]}], "/;", 
    RowBox[{
     RowBox[{"Floor", "[", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"l", "-", "n"}], "]"}], "/", "2"}], "]"}], "==", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"l", "-", "n"}], "]"}], "/", "2"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"psn", "[", 
    RowBox[{"r_", ",", "n_", ",", "l_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"Floor", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"l", "-", "n"}], "]"}], "/", "2"}], "]"}], "-", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"l", "-", "n"}], "]"}], "/", "2"}]}], "\[NotEqual]", 
     "0"}]}]}], ";", 
  RowBox[{"nmean", "=", 
   RowBox[{"l", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "l"}], "+", "1"}], ")"}], " ", "sr2"}]}]}], ";", 
  RowBox[{"var", "=", 
   RowBox[{".5", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"l", "^", "2"}], "+", "l", "+", "1"}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Sinh", "[", 
       RowBox[{"2", " ", "r"}], "]"}], ")"}], "^", "2"}]}]}], ";", 
  RowBox[{"tab1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"SetPrecision", "[", 
      RowBox[{
       RowBox[{"psn", "[", 
        RowBox[{"r", ",", "l", ",", "n"}], "]"}], ",", "40"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", 
       RowBox[{"Floor", "[", 
        RowBox[{"N", "[", 
         RowBox[{"nmean", "+", 
          RowBox[{"6", " ", 
           RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}], "]"}]}], "}"}]}], 
    "]"}]}], ";", 
  RowBox[{"maxn", "=", 
   RowBox[{"Floor", "[", 
    RowBox[{"N", "[", 
     RowBox[{"nmean", "+", 
      RowBox[{"6", 
       RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}], "]"}]}], ";", 
  RowBox[{"st", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EvenQ", "[", "l", "]"}], ",", "0", ",", "1"}], "]"}]}], ";", 
  RowBox[{"minn", "=", "0"}], ";", 
  RowBox[{"photoncaltime", "=", 
   StyleBox[
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "times"}],
    FontColor->GrayLevel[0]]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]], 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"photoncaltime", "<", ".0001"}], ",", 
    RowBox[{"photoncaltime", "=", "0"}]}], "]"}], ";", 
  RowBox[{"densityLable", "=", 
   RowBox[{
   "\"\<Density Matrix for the Squeezed Fock State\\n with squeezing \
parameter r =\>\"", "<>", 
    RowBox[{"ToString", "[", "r", "]"}], "<>", 
    "\"\<,  Initial Photon Number=\>\"", "<>", 
    RowBox[{"ToString", "[", "l", "]"}], "<>", 
    "\"\<\\n \!\(\*SubscriptBox[\(n\), \(mean\)]\)=\>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"Floor", "[", "nmean", "]"}], "]"}], "<>", 
    "\"\<,  \!\(\*SubscriptBox[\(n\), \(Var\)]\)=\>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"Floor", "[", "var", "]"}], "]"}]}]}], ";", 
  RowBox[{"DiscretePlot", "[", 
   RowBox[{
    RowBox[{"tab1", "[", 
     RowBox[{"[", 
      RowBox[{"n", "+", "1"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "st", ",", 
      RowBox[{"Floor", "[", 
       RowBox[{"N", "[", 
        RowBox[{"nmean", "+", 
         RowBox[{"4", " ", 
          RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}], "]"}], ",", "2"}], 
     "}"}], ",", 
    RowBox[{"Joined", "\[Rule]", "False"}], ",", 
    RowBox[{"Filling", "->", "Axis"}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", "8"}], "}"}]}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "750"}], ",", 
    RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<n\>\"", ",", "Bold", ",", "24"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(nn\)]\)\>\"", ",", "Bold", ",", 
         "24"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Bold", ",", "18"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", " ", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Framed", "[", "densityLable", "]"}], ",", "18", ",", "Bold", 
       ",", "Blue", ",", 
       RowBox[{"Background", "\[Rule]", 
        RowBox[{"Lighter", "[", "Yellow", "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.605396647209697*^9, 3.6053966617957225`*^9}, {
   3.6053972591705713`*^9, 3.6053972976870394`*^9}, {3.6053973370147085`*^9, 
   3.605397346359125*^9}, 3.6053974021136227`*^9, {3.605397467649338*^9, 
   3.6053974683825393`*^9}, {3.6117048837179565`*^9, 3.611704900677927*^9}, {
   3.611704946428673*^9, 3.6117049484722767`*^9}, {3.6117052628596287`*^9, 
   3.611705282468863*^9}, {3.6197807092407813`*^9, 3.6197807308936195`*^9}, {
   3.6294135156824365`*^9, 3.6294135704385324`*^9}, {3.6309765847166567`*^9, 
   3.630976597758279*^9}, 3.6309766605951896`*^9, {3.630977155240858*^9, 
   3.630977159468466*^9}, {3.6353785326986513`*^9, 3.635378542121068*^9}, 
   3.6353786026959743`*^9, {3.6858373117130747`*^9, 3.6858373184714537`*^9}, {
   3.831773251684496*^9, 3.8317732771634936`*^9}, 3.9956285048795958`*^9, 
   3.9956406688285017`*^9, {3.9956407073504405`*^9, 3.995640736229731*^9}, 
   3.995675076281438*^9},
 FontSize->12,ExpressionUUID->"d0d43e76-a141-4cd4-a864-cc1c93e79b5c"],

Cell[TextData[ButtonBox["DENSITY DONE - click here to jump to the \
emission/absorption section",
 BaseStyle->"Hyperlink",
 ButtonData->"EmAbs"]], "Text",
 FontSize->16,
 FontWeight->"Bold",ExpressionUUID->"0c5ee8c2-884a-489d-84f6-5fa96809728d"]
}, Open  ]],

Cell["Case 8", "Subsection",
 CellChangeTimes->{{3.6117016966479006`*^9, 3.6117017140731316`*^9}, {
  3.6117018638801947`*^9, 3.6117018650033965`*^9}},
 TextAlignment->Center,
 Background->RGBColor[0.5019607843137255, 1., 1.],
 CellTags->"Case 8",ExpressionUUID->"bbd1b260-0ab5-410b-b0f4-7e0bf7d95b8c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Displaced Squeezed Thermal State (DSTS): ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SubscriptBox["\[Rho]", 
      RowBox[{"n", "n"}]], "=", 
     RowBox[{"\[Pi]", 
      RowBox[{"Q", "(", "0", ")"}], 
      SuperscriptBox[
       OverscriptBox["A", "~",
        DiacriticalPositioning->True], "n"], 
      RowBox[{
       UnderoverscriptBox[
        StyleBox["\[Sum]",
         SpanMinSize->1.,
         SpanMaxSize->1.], 
        RowBox[{"q", "=", "0"}], "n"], 
       RowBox[{
        FractionBox["1", 
         RowBox[{"q", "!"}]], 
        RowBox[{"(", GridBox[{
           {"n"},
           {"q"}
          }], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"\[LeftFloor]", 
            OverscriptBox["B", "~",
             DiacriticalPositioning->True], "\[RightFloor]"}], 
           RowBox[{"2", 
            OverscriptBox["A", "~",
             DiacriticalPositioning->True]}]], ")"}], "q"], 
        SuperscriptBox[
         RowBox[{"\[LeftBracketingBar]", 
          RowBox[{
           SubscriptBox["H", "q"], "(", 
           FractionBox[
            OverscriptBox["C", "~",
             DiacriticalPositioning->True], 
            SqrtBox[
             RowBox[{"2", 
              OverscriptBox["B", "~",
               DiacriticalPositioning->True]}]]], ")"}], 
          "\[RightBracketingBar]"}], "2"]}]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "d85c23a6-d5b6-4b6c-91f5-a56f33cc1a59"],
 ",",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      OverscriptBox["n", "-",
       DiacriticalPositioning->True], "=", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["n", "-",
         DiacriticalPositioning->True], "T"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"]}], "+", "1"}], ")"}], 
        SuperscriptBox[
         RowBox[{"S", "i", "n", "h"}], "2"], "r"}], "+", 
       SuperscriptBox[
        RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
        "2"]}]}], ","}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "ea987cbb-e12b-4ffa-8837-287ee667c8de"],
 " ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{"v", "a", "r"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
        "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", 
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"]}]}], ")"}], "[", 
        RowBox[{
         RowBox[{"C", "o", "s", 
          RowBox[{"h", "(", 
           RowBox[{"2", "r"}], ")"}]}], "+", 
         RowBox[{"C", "o", 
          RowBox[{"s", "(", "\[Psi]", ")"}], "S", "i", "n", 
          RowBox[{"h", "(", 
           RowBox[{"2", "r"}], ")"}]}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["n", "-",
            DiacriticalPositioning->True], "T"], "+", 
          FractionBox["1", "2"]}], ")"}], "2"], "C", "o", "s", 
       RowBox[{"h", "(", 
        RowBox[{"4", "r"}], ")"}]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "63071a22-fefb-4948-845f-366b8f892c09"],
 ", where ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{"\[Pi]", 
      RowBox[{"Q", "(", "0", ")"}]}], "=", 
     RowBox[{
      FractionBox["1", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "A"}], ")"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"\[LeftBracketingBar]", "B", "\[RightBracketingBar]"}], 
          "2"]}]]], "E", "x", "p", 
      RowBox[{"{", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "A"}], ")"}], 
           SuperscriptBox[
            RowBox[{"\[LeftBracketingBar]", "C", "\[RightBracketingBar]"}], 
            "2"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], "[", 
           RowBox[{
            RowBox[{"B", 
             SuperscriptBox[
              RowBox[{"(", 
               SuperscriptBox["C", "*"], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["B", "*"], 
             SuperscriptBox["C", "2"]}]}], "]"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "A"}], ")"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"\[LeftBracketingBar]", "B", "\[RightBracketingBar]"}], 
           "2"]}]]}], "}"}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "e7770471-be14-43f5-93d8-840fb12adb01"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SuperscriptBox[
      OverscriptBox["B", "~",
       DiacriticalPositioning->True], 
      FractionBox["1", "2"]], "=", 
     RowBox[{
      RowBox[{"i", 
       SuperscriptBox["e", 
        RowBox[{"i", "(", 
         RowBox[{"\[CurlyPhi]", "/", "2"}], ")"}]], 
       SuperscriptBox[
        RowBox[{"\[LeftBracketingBar]", 
         OverscriptBox["B", "~",
          DiacriticalPositioning->True], "\[RightBracketingBar]"}], 
        RowBox[{"1", "/", "2"}]], "\[NonBreakingSpace]", "a", "n", "d", 
       "\[NonBreakingSpace]", 
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox[
          OverscriptBox["B", "~",
           DiacriticalPositioning->True], "*"], ")"}], 
        RowBox[{"1", "/", "2"}]]}], "=", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["B", "~",
          DiacriticalPositioning->True], 
         FractionBox["1", "2"]], ")"}], "*"]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "cdfa22f5-a842-4d48-8057-e902a90a94da"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     OverscriptBox["A", "~",
      DiacriticalPositioning->True], "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"A", "(", 
         RowBox[{"1", "+", "A"}], ")"}], "-", 
        SuperscriptBox[
         RowBox[{"\[LeftBracketingBar]", "B", "\[RightBracketingBar]"}], 
         "2"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "A"}], ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"\[LeftBracketingBar]", "B", "\[RightBracketingBar]"}], 
         "2"]}]], "=", 
      FractionBox[
       RowBox[{
        SubscriptBox[
         OverscriptBox["n", "-",
          DiacriticalPositioning->True], "T"], "(", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["n", "-",
           DiacriticalPositioning->True], "T"], "+", "1"}], ")"}], 
       RowBox[{
        SuperscriptBox[
         SubscriptBox[
          OverscriptBox["n", "-",
           DiacriticalPositioning->True], "T"], "2"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"], "+", 
           FractionBox["1", "2"]}], ")"}], "[", 
         RowBox[{"1", "+", 
          RowBox[{"c", "o", "s", 
           RowBox[{"h", "(", 
            RowBox[{"2", "r"}], ")"}]}]}], "]"}]}]]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "6e2649d6-ae0a-4cde-b124-6409f69afc6f"],
 " and ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     OverscriptBox["B", "~",
      DiacriticalPositioning->True], "=", 
     RowBox[{
      FractionBox["B", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "A"}], ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"\[LeftBracketingBar]", "B", "\[RightBracketingBar]"}], 
         "2"]}]], "=", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["e", 
           RowBox[{"i", "\[CurlyPhi]"}]], "(", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"], "+", 
           FractionBox["1", "2"]}], ")"}], "s", "i", "n", 
         RowBox[{"h", "(", 
          RowBox[{"2", "r"}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          SubscriptBox[
           OverscriptBox["n", "-",
            DiacriticalPositioning->True], "T"], "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["n", "-",
              DiacriticalPositioning->True], "T"], "+", 
            FractionBox["1", "2"]}], ")"}], "[", 
          RowBox[{"1", "+", 
           RowBox[{"c", "o", "s", 
            RowBox[{"h", "(", 
             RowBox[{"2", "r"}], ")"}]}]}], "]"}]}]]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "eba2f2fb-4e77-4335-8a18-e761381c5946"],
 ". Further ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     OverscriptBox["C", "~",
      DiacriticalPositioning->True], "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "A"}], ")"}], "C"}], "+", 
        RowBox[{"B", 
         SuperscriptBox["C", "*"]}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "A"}], ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"\[LeftBracketingBar]", "B", "\[RightBracketingBar]"}], 
         "2"]}]], "=", 
      FractionBox[
       RowBox[{
        RowBox[{"C", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["n", "-",
               DiacriticalPositioning->True], "T"], "+", 
             FractionBox["1", "2"]}], ")"}], "c", "o", "s", 
           RowBox[{"h", "(", 
            RowBox[{"2", "r"}], ")"}]}]}], "]"}], "-", 
        RowBox[{
         SuperscriptBox["C", "*"], 
         RowBox[{
          SuperscriptBox["e", 
           RowBox[{"i", "\[CurlyPhi]"}]], "(", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"], "+", 
           FractionBox["1", "2"]}], ")"}], "s", "i", "n", 
         RowBox[{"h", "(", 
          RowBox[{"2", "r"}], ")"}]}]}], 
       RowBox[{
        SuperscriptBox[
         SubscriptBox[
          OverscriptBox["n", "-",
           DiacriticalPositioning->True], "T"], "2"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"], "+", 
           FractionBox["1", "2"]}], ")"}], "[", 
         RowBox[{"1", "+", 
          RowBox[{"c", "o", "s", 
           RowBox[{"h", "(", 
            RowBox[{"2", "r"}], ")"}]}]}], "]"}]}]]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "ea4ecb36-e9bb-4309-913b-a0a2ea99d3d2"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{"A", "=", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["n", "-",
         DiacriticalPositioning->True], "T"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"]}], "+", "1"}], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"s", "i", "n", "h", "r"}], ")"}], "2"]}]}]}], ";", 
     RowBox[{"B", "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"]}], "+", "1"}], ")"}]}], 
       SuperscriptBox["e", 
        RowBox[{"i", "\[CurlyPhi]"}]], "s", "i", "n", "h", "r", 
       "\[NonBreakingSpace]", "c", "o", "s", "h", "r"}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "45c0156d-c0e4-4e33-8883-442321a1a227"],
 " and ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{"C", "=", 
     RowBox[{"(", GridBox[{
        {"\[Beta]", 
         RowBox[{"D", "S", "T", "S"}]},
        {
         RowBox[{
          RowBox[{"\[Beta]", "c", "o", "s", "h", "r"}], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "*"], 
           SuperscriptBox["e", 
            RowBox[{"i", "\[CurlyPhi]"}]], "s", "i", "n", "h", "r"}]}], 
         RowBox[{"S", "D", "T", "S"}]}
       }], ")"}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "b30f1ce2-5d61-4ef8-bc1d-7c1d731d2813"],
 ".  The phase factor  \[Phi] combined with the phase for \[Beta]  yields the \
phase factor \[Psi]  discussed above. Again the recursion relationship for \
the Hermite Polynomial is used for calculations used to generate the figures \
below, namely ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["H", 
        RowBox[{"n", "+", "1"}]], "(", "z", ")"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"2", "\[NonBreakingSpace]", "z", "\[NonBreakingSpace]", 
          RowBox[{
           SubscriptBox["H", "n"], "(", "z", ")"}]}], "-", 
         RowBox[{"2", "\[NonBreakingSpace]", "n", 
          RowBox[{
           SubscriptBox["H", 
            RowBox[{"n", "-", "1"}]], "(", "z", ")"}]}]}], ":", 
        "\[NonBreakingSpace]", 
        RowBox[{
         SubscriptBox["H", "0"], "(", "z", ")"}]}], "=", "1"}]}], ",", 
     "\[NonBreakingSpace]", 
     RowBox[{
      RowBox[{
       SubscriptBox["H", "1"], "(", "z", ")"}], "=", 
      RowBox[{"2", "\[NonBreakingSpace]", "z"}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "3e453327-9540-474f-a3c9-19a09931bc02"],
 "\n "
}], "Section",
 CellChangeTimes->{{3.604793027786523*^9, 3.6047930636831856`*^9}, {
   3.604873387559829*^9, 3.6048733983706484`*^9}, {3.604873921664177*^9, 
   3.604873933098997*^9}, {3.6051427039219666`*^9, 3.6051427079155736`*^9}, {
   3.605142815733363*^9, 3.6051428333613944`*^9}, {3.6051428671666536`*^9, 
   3.605142901237114*^9}, {3.605142944339989*^9, 3.6051430676738057`*^9}, {
   3.605143100792664*^9, 3.605143128077112*^9}, 3.6051435412700386`*^9, {
   3.605211661560861*^9, 3.605211739859399*^9}, {3.6053181816068115`*^9, 
   3.605318188845224*^9}, {3.605318227970093*^9, 3.60531824380412*^9}, {
   3.605318277203779*^9, 3.605318303801826*^9}, {3.6053183587451224`*^9, 
   3.605318413236018*^9}, {3.605318464404108*^9, 3.6053185016413736`*^9}, {
   3.605318666478063*^9, 3.6053187066481333`*^9}, {3.605318750906411*^9, 
   3.6053187674736404`*^9}, {3.6053188016533003`*^9, 3.605318824538541*^9}, {
   3.605318899418672*^9, 3.605318901961477*^9}},
 CellTags->"Den8",ExpressionUUID->"83475ecb-677c-4d48-a807-b248300b068a"],

Cell[CellGroupData[{

Cell[TextData[{
 "This is a case that has all parameters. One of the examples that I have \
used is the number of coherent photons nc=100, the number of thermal photons \
nt=5, a squeezing parameter r=1 and phase ph1=Pi. There is only one example \
for the photon density distribution for this case, since the calculation \
depends on the use of a recursion relationship.",
 StyleBox[" It should be noted that if the number of intitial thermal photons \
is large (say in the order of 50) and the displacement or number of coherent \
photons is large (say in the order of 1000), calculating the photon density \
distribution takes a long time (in the order of 15 hrs) and the standard \
distribution is over 200 so that limiting the range over the summation for \
the final calculation is not practable",
  FontColor->RGBColor[1, 0, 0]],
 ". For the number of thermal photons smaller (say around 5), it is possible \
to perform some truncation in the range of photon number summation in the \
final calculation. I will comment on that below."
}], "Subsection",
 CellChangeTimes->{{3.6294128295308313`*^9, 3.6294129180297866`*^9}, {
  3.629413086244882*^9, 3.629413133887366*^9}, {3.6294134538283277`*^9, 
  3.629413503374015*^9}, {3.629414000671688*^9, 3.6294140395781565`*^9}, {
  3.6294141521323543`*^9, 3.629414268742559*^9}, {3.6299045312633777`*^9, 
  3.6299049446017036`*^9}},ExpressionUUID->"86ff7220-4db0-4a21-93f9-\
fedc7d29edc8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"nc", ",", "nt", ",", "r1", ",", "ph1"}], "]"}], ";", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the number of Coherent Photons\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<nc = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 5\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "5"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 10\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "10"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 20\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "20"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 40\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "40"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 50\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "50"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 100\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "100"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 200\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "200"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 500\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "500"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "1000"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"Dynamic", "[", "nc", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the number of Thermal Photons\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<nt = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 5\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "5"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 10\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "10"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 20\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "20"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 40\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "40"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 50\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "50"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 100\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "100"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 200\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "200"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 500\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "500"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "1000"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"Dynamic", "[", "nt", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the Squeezing Parameter\\n by selecting the down arrow\>\
\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<r1 = 1/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", "=", 
              RowBox[{"1", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r1 = 1/2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", "=", 
              RowBox[{"1", "/", "2"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r1 = 3/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", "=", 
              RowBox[{"3", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r1 = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r1 = 5/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", "=", 
              RowBox[{"5", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r1 = 3/2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", "=", 
              RowBox[{"3", "/", "2"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r1 = 1552/1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", "=", 
              RowBox[{"1552", "/", "1000"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r1=7/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", "=", 
              RowBox[{"7", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<r1 = 2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", "=", "2"}], ";"}], ")"}]}]}], "}"}]}], "]"}], ",", 
      
      RowBox[{"Dynamic", "[", "r1", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the Phase\\n by selecting the down arrow\>\"", ",", "18",
           ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<ph1 = 0\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ph1", "=", "0"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ph1 = 1/4 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ph1", "=", 
              RowBox[{
               RowBox[{"1", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ph1 = 1/2 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ph1", "=", 
              RowBox[{
               RowBox[{"1", "/", "2"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ph1 = 3/4 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ph1", "=", 
              RowBox[{
               RowBox[{"3", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ph1 = Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ph1", "=", "Pi"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ph1 = 5/4 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ph1", "=", 
              RowBox[{
               RowBox[{"5", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ph1 = 3/2 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ph1", "=", 
              RowBox[{
               RowBox[{"3", "/", "2"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ph1=7/4 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ph1", "=", 
              RowBox[{
               RowBox[{"7", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}]}], 
         "}"}]}], "]"}], ",", 
      RowBox[{"Dynamic", "[", "ph1", "]"}]}], "}"}], ",", 
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<\\n \\n Then Execute the next line\>\"", ",", "24", ",", "Bold", 
      ",", "Red"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.630607400207435*^9, 3.6306074317350903`*^9}, {
   3.630607502286415*^9, 3.6306075048604193`*^9}, {3.630608551310257*^9, 
   3.6306085525114594`*^9}, {3.6306093942109375`*^9, 
   3.6306094071277604`*^9}, {3.630609622876139*^9, 3.63060962356254*^9}, {
   3.6307998924717436`*^9, 3.630799968147476*^9}, {3.630800760753669*^9, 
   3.6308007669468794`*^9}, {3.630801099617464*^9, 3.6308011044846725`*^9}, {
   3.6308935904486494`*^9, 3.6308936971996365`*^9}, {3.630894038871437*^9, 
   3.630894039370638*^9}, 3.63089445628137*^9, 3.6308950401435957`*^9, {
   3.6308950860232763`*^9, 3.6308950894708824`*^9}, {3.6308954903291864`*^9, 
   3.6308954922791896`*^9}, {3.630895696561548*^9, 3.6308957314900103`*^9}, {
   3.6308961398987274`*^9, 3.630896278598571*^9}, {3.630896379889549*^9, 
   3.63089639199517*^9}, 3.630976665353198*^9, {3.6309767589533625`*^9, 
   3.6309768158466625`*^9}, {3.6309769069820223`*^9, 3.630976929633262*^9}, {
   3.63097696818093*^9, 3.6309769942173758`*^9}, {3.6309771000323615`*^9, 
   3.630977100266362*^9}, {3.6309784603235507`*^9, 3.6309785947489867`*^9}, 
   3.6309789467948055`*^9, {3.635389996091645*^9, 3.6353900340933113`*^9}, {
   3.6353900848870006`*^9, 3.6353901038722343`*^9}, 3.6356213935832973`*^9, {
   3.635621458136211*^9, 3.635621546026765*^9}, {3.635621676364994*^9, 
   3.6356216892038164`*^9}, {3.6356217494043226`*^9, 
   3.6356217853467855`*^9}, {3.635621864002124*^9, 3.6356218697585335`*^9}, {
   3.6356219370414515`*^9, 3.6356219888803425`*^9}, {3.63562210687895*^9, 
   3.635622125333782*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"569a7cc9-8749-4877-90bc-56bdd41dbd40"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the number of Coherent Photons\\n by selecting the \
down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"nc = 1\"\>":>($CellContext`nc = 1; 
      Null), "\<\"nc = 5\"\>":>($CellContext`nc = 5; 
      Null), "\<\"nc = 10\"\>":>($CellContext`nc = 10; 
      Null), "\<\"nc = 20\"\>":>($CellContext`nc = 20; 
      Null), "\<\"nc = 40\"\>":>($CellContext`nc = 40; 
      Null), "\<\"nc = 50\"\>":>($CellContext`nc = 50; 
      Null), "\<\"nc = 100\"\>":>($CellContext`nc = 100; 
      Null), "\<\"nc = 200\"\>":>($CellContext`nc = 200; 
      Null), "\<\"nc = 500\"\>":>($CellContext`nc = 500; 
      Null), "\<\"nc = 1000\"\>":>($CellContext`nc = 1000; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`nc, StandardForm],
      ImageSizeCache->{11.435937881469727`, {0., 6.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the number of Thermal Photons\\n by selecting the \
down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"nt = 1\"\>":>($CellContext`nt = 1; 
      Null), "\<\"nt = 5\"\>":>($CellContext`nt = 5; 
      Null), "\<\"nt = 10\"\>":>($CellContext`nt = 10; 
      Null), "\<\"nt = 20\"\>":>($CellContext`nt = 20; 
      Null), "\<\"nt = 40\"\>":>($CellContext`nt = 40; 
      Null), "\<\"nt = 50\"\>":>($CellContext`nt = 50; 
      Null), "\<\"nt = 100\"\>":>($CellContext`nt = 100; 
      Null), "\<\"nt = 200\"\>":>($CellContext`nt = 200; 
      Null), "\<\"nt = 500\"\>":>($CellContext`nt = 500; 
      Null), "\<\"nt = 1000\"\>":>($CellContext`nt = 1000; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`nt, StandardForm],
      ImageSizeCache->{11.435937881469727`, {0., 7.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Squeezing Parameter\\n by selecting the down \
arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"r1 = 1/4\"\>":>($CellContext`r1 = 
       1/4; Null), "\<\"r1 = 1/2\"\>":>($CellContext`r1 = 1/2; 
      Null), "\<\"r1 = 3/4\"\>":>($CellContext`r1 = 3/4; 
      Null), "\<\"r1 = 1\"\>":>($CellContext`r1 = 1; 
      Null), "\<\"r1 = 5/4\"\>":>($CellContext`r1 = 5/4; 
      Null), "\<\"r1 = 3/2\"\>":>($CellContext`r1 = 3/2; 
      Null), "\<\"r1 = 1552/1000\"\>":>($CellContext`r1 = 1552/1000; 
      Null), "\<\"r1=7/4\"\>":>($CellContext`r1 = 7/4; 
      Null), "\<\"r1 = 2\"\>":>($CellContext`r1 = 2; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`r1, StandardForm],
      ImageSizeCache->{11.435937881469727`, {0., 7.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Phase\\n by selecting the down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"ph1 = 0\"\>":>($CellContext`ph1 = 
       0; Null), "\<\"ph1 = 1/4 Pi\"\>":>($CellContext`ph1 = (1/4) Pi; 
      Null), "\<\"ph1 = 1/2 Pi\"\>":>($CellContext`ph1 = (1/2) Pi; 
      Null), "\<\"ph1 = 3/4 Pi\"\>":>($CellContext`ph1 = (3/4) Pi; 
      Null), "\<\"ph1 = Pi\"\>":>($CellContext`ph1 = Pi; 
      Null), "\<\"ph1 = 5/4 Pi\"\>":>($CellContext`ph1 = (5/4) Pi; 
      Null), "\<\"ph1 = 3/2 Pi\"\>":>($CellContext`ph1 = (3/2) Pi; 
      Null), "\<\"ph1=7/4 Pi\"\>":>($CellContext`ph1 = (7/4) Pi; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`ph1, StandardForm],
      ImageSizeCache->{17.15390682220459, {2., 8.}}]}], "}"}], ",", 
   StyleBox["\<\"\\n \\n Then Execute the next line\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontWeight->Bold,
    FontColor->RGBColor[1, 0, 0]]}], "}"}]], "Output",
 CellChangeTimes->{3.685837437391116*^9, 3.831532841300473*^9, 
  3.9956409771773295`*^9, 3.9956752137863936`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"293d9244-38aa-44f3-9f11-b1e4d2fadc09"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"times", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
  RowBox[{"nbt", "=", 
   RowBox[{"SetAccuracy", "[", 
    RowBox[{
     RowBox[{"nt", "  ", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Pi", "/", "Pi"}]}], ",", "200"}], "]"}], "/", "2"}]}], ",",
      "200"}], "]"}]}], ";", 
  RowBox[{"nbc", "=", 
   RowBox[{"SetAccuracy", "[", 
    RowBox[{
     RowBox[{"nc", " ", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Pi", "/", "Pi"}]}], ",", "200"}], "]"}], "/", "2"}]}], ",",
      "200"}], "]"}]}], ";", 
  RowBox[{"phase", "=", 
   RowBox[{"SetAccuracy", "[", 
    RowBox[{
     RowBox[{"ph1", " ", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"Pi", ",", "200"}], "]"}], "/", "Pi"}]}], ",", "200"}], 
    "]"}]}], ";", 
  RowBox[{"r", "=", "  ", 
   RowBox[{"r1", "  ", 
    RowBox[{"SetAccuracy", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Pi", "/", "Pi"}]}], ",", "200"}], "]"}], "/", "2"}], ",", 
      "200"}], "]"}]}]}], ";", 
  RowBox[{"sr", "=", 
   RowBox[{"Sinh", "[", "r", "]"}]}], ";", 
  RowBox[{"s2r", "=", 
   RowBox[{"Sinh", "[", 
    RowBox[{"2", " ", "r"}], "]"}]}], ";", 
  RowBox[{"c4r", "=", 
   RowBox[{"Cosh", "[", 
    RowBox[{"4", " ", "r"}], "]"}]}], ";", 
  RowBox[{"nmean", "=", 
   RowBox[{"nave", "=", 
    RowBox[{"nbt", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "nbt"}], "+", "1"}], ")"}], 
      RowBox[{"sr", "^", "2"}]}], "+", "nbc"}]}]}], ";", 
  RowBox[{"c2r", "=", 
   RowBox[{"Cosh", "[", 
    RowBox[{"2", " ", "r"}], "]"}]}], ";", 
  RowBox[{"var", "=", 
   RowBox[{
    RowBox[{"nbc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "nbt"}], "+", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"c2r", "+", 
       RowBox[{
        RowBox[{"Cos", "[", "phase", "]"}], "s2r"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"nbt", "+", 
        RowBox[{"1", "/", "2"}]}], ")"}], "^", "2"}], " ", "c4r"}], "-", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Pi", "/", "Pi"}]}], ",", "200"}], "]"}], "/", "8"}]}]}], ";", 
  RowBox[{"bA", "=", 
   RowBox[{"nave", "-", "nbc"}]}], ";", 
  RowBox[{"bBabs", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"nbt", "+", 
       RowBox[{"1", "/", "2"}]}], ")"}]}], " ", "s2r"}]}], ";", 
  RowBox[{"bCabs", "=", 
   RowBox[{"Sqrt", "[", "nbc", "]"}]}], ";", 
  RowBox[{"f1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "bA"}], ")"}], "^", "2"}], "-", 
    RowBox[{"bBabs", "^", "2"}]}]}], ";", 
  RowBox[{"normfac1", "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "bA"}], ")"}], "+", 
         RowBox[{"bBabs", " ", 
          RowBox[{"Cos", "[", "phase", "]"}]}]}], ")"}]}], 
      RowBox[{"nbc", "/", "f1"}]}], "]"}], "/", 
    RowBox[{"Sqrt", "[", "f1", "]"}]}]}], ";", 
  RowBox[{"bAtil", "=", 
   RowBox[{"nbt", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"nbt", "+", "1"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"nbt", "^", "2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"nbt", "+", 
          RowBox[{"1", "/", "2"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", "c2r"}], ")"}]}]}], ")"}]}]}]}], ";", 
  RowBox[{"bBtilabs", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"nbt", "+", 
      RowBox[{"1", "/", "2"}]}], ")"}], " ", 
    RowBox[{"s2r", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"nbt", "^", "2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"nbt", "+", 
          RowBox[{"1", "/", "2"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", "c2r"}], ")"}]}]}], ")"}]}]}]}], ";", 
  RowBox[{"f2", "=", 
   RowBox[{"bBtilabs", "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "bAtil"}], ")"}]}]}], ";", 
  RowBox[{"f3", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", "nbc", "]"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"nbt", "+", 
             RowBox[{"1", "/", "2"}]}], ")"}], "c2r"}]}], ")"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", 
          RowBox[{"phase", "/", "2"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"nbt", "+", 
          RowBox[{"1", "/", "2"}]}], ")"}], "s2r", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], " ", 
          RowBox[{"phase", "/", "2"}]}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"nbt", "^", "2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"nbt", "+", 
          RowBox[{"1", "/", "2"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", "c2r"}], ")"}]}]}], ")"}]}]}]}], ";", 
  RowBox[{"z", "=", 
   RowBox[{"f3", "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "bBtilabs"}], "]"}]}]}], ";", 
  RowBox[{"terms", "=", 
   RowBox[{"Floor", "[", 
    RowBox[{"N", "[", 
     RowBox[{"nmean", "+", 
      RowBox[{"6", " ", 
       RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}], "]"}]}], ";", 
  StyleBox[
   RowBox[{"maxn", "=", "terms"}],
   FontSize->12], 
  StyleBox[";",
   FontSize->12], 
  RowBox[{"hn", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "terms"}], "}"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"hn", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"Pi", "/", "Pi"}]}], ",", "200"}], "]"}], "/", "2"}]}], ";", 
  RowBox[{
   RowBox[{"hn", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{"2", " ", "z"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"hn", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"2", " ", "z", " ", 
       RowBox[{"hn", "[", 
        RowBox[{"[", 
         RowBox[{"i", "-", "1"}], "]"}], "]"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"i", "-", "2"}], ")"}], 
       RowBox[{"hn", "[", 
        RowBox[{"[", 
         RowBox[{"i", "-", "2"}], "]"}], "]"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "3", ",", 
      RowBox[{"terms", "+", "1"}]}], "}"}]}], "]"}], ";", 
  RowBox[{
   StyleBox["tab1",
    FontSize->12], "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "0", ",", "terms"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"tab1", "[", 
      RowBox[{"[", 
       RowBox[{"l", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{"normfac1", " ", 
      RowBox[{"bAtil", "^", "l"}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"l", "!"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "-", "q"}], ")"}], "!"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q", "!"}], ")"}], "^", "2"}]}], ")"}]}], " ", 
         RowBox[{"f2", "^", "q"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Abs", "[", 
            RowBox[{"hn", "[", 
             RowBox[{"[", 
              RowBox[{"q", "+", "1"}], "]"}], "]"}], "]"}], ")"}], "^", 
          "2"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "l"}], "}"}]}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", "terms"}], "}"}]}], "]"}], ";", 
  StyleBox[
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"nbc", "<", "200"}], ",", 
     RowBox[{"minn", "=", "0"}], ",", 
     RowBox[{"minn", "=", 
      RowBox[{"Floor", "[", 
       RowBox[{"N", "[", 
        RowBox[{"nmean", "-", 
         RowBox[{"3", " ", 
          RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}], "]"}]}]}], "]"}],
   FontSize->14], 
  StyleBox[";",
   FontSize->14], 
  RowBox[{"photoncaltime", "=", 
   StyleBox[
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "times"}],
    FontColor->GrayLevel[0]]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]], 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"photoncaltime", "<", ".0001"}], ",", 
    RowBox[{"photoncaltime", "=", "0"}]}], "]"}], ";", 
  RowBox[{"densityLable", "=", 
   RowBox[{
   "\"\<Density Matrix for the DSTS\\n for \
\!\(\*SubscriptBox[OverscriptBox[\(n\), \(_\)], \(T\)]\) =\>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"N", "[", 
      RowBox[{"nbt", ",", "4"}], "]"}], "]"}], "<>", 
    "\"\<,  \[LeftBracketingBar]\[Beta]\!\(\*SuperscriptBox[\(\
\[RightBracketingBar]\), \(2\)]\)=\>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"N", "[", 
      RowBox[{"nbc", ",", "4"}], "]"}], "]"}], "<>", 
    "\"\< Squeezing Parameter r=\>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"N", "[", 
      RowBox[{"r", ",", "4"}], "]"}], "]"}], "<>", 
    "\"\<\\n \!\(\*SubscriptBox[\(n\), \(mean\)]\)=\>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"Floor", "[", "nmean", "]"}], "]"}], "<>", 
    "\"\<,  \!\(\*SubscriptBox[\(n\), \(Var\)]\)=\>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"Floor", "[", "var", "]"}], "]"}], "<>", "\"\<,  phase=\>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"ph1", ",", "TraditionalForm"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.611705119011776*^9, 3.611705129307794*^9}, {
   3.611705161615451*^9, 3.611705163393854*^9}, {3.6117058124953938`*^9, 
   3.611705831808228*^9}, 3.619807652998085*^9, 3.629414300597815*^9, {
   3.6299049695461473`*^9, 3.6299049790777645`*^9}, {3.630978627306244*^9, 
   3.630978639801866*^9}, {3.6353782201365027`*^9, 3.6353782212129045`*^9}, 
   3.635378279432207*^9, 3.635378316513472*^9, 3.6376088768073773`*^9, 
   3.9956408663784075`*^9, {3.9956409061084127`*^9, 3.995640924931074*^9}, {
   3.995675147971825*^9, 3.995675203085456*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"6a053173-c7eb-4c3a-b77c-9b81d82ef00c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Execute the next step as well",
 FontSize->18]], "Subsection",
 CellChangeTimes->{{3.637608907851432*^9, 
  3.6376089215326557`*^9}},ExpressionUUID->"31ebf96f-2395-4278-a3de-\
09d4f5f62e89"],

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"tab1", "[", 
    RowBox[{"[", 
     RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "minn", ",", 
     RowBox[{"maxn", "-", "2"}]}], "}"}], ",", 
   RowBox[{"Joined", "\[Rule]", "False"}], ",", 
   RowBox[{"Filling", "->", "Axis"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "750"}], ",", 
   RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<n\>\"", ",", "Bold", ",", "24"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(nn\)]\)\>\"", ",", "Bold", ",", 
        "24"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Bold", ",", "18"}], "]"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", " ", 
    RowBox[{"Style", "[", 
     RowBox[{
      RowBox[{"Framed", "[", "densityLable", "]"}], ",", "18", ",", "Bold", 
      ",", "Blue", ",", 
      RowBox[{"Background", "\[Rule]", 
       RowBox[{"Lighter", "[", "Yellow", "]"}]}]}], "]"}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.685837516152527*^9, 3.6858375327674584`*^9}, {
   3.8318381118773837`*^9, 3.8318381184913816`*^9}, 3.9956285333582525`*^9, 
   3.995640951173092*^9},
 FontSize->12,
 CellLabel->"In[11]:=",ExpressionUUID->"037b12da-68de-457c-9626-274094b0eece"],

Cell[TextData[ButtonBox["DENSITY DONE - click here to jump to the \
emission/absorption section",
 BaseStyle->"Hyperlink",
 ButtonData->"EmAbs"]], "Text",
 FontSize->16,
 FontWeight->"Bold",ExpressionUUID->"3be975cc-9fde-4e78-b0dd-d4f1811ec9f4"]
}, Open  ]],

Cell["\<\
As mentioned above, it is possible to limit the range over the final \
calculation calculation to save some time. This is done by dropping the first \
minn-1 terms in tab1 and possibly dropping some terms at the tail of the \
photon number distribution. The results will look a little like the coherent \
photon distribution but will have a slightly longer tail. This approach can \
be taken for large numbers of coherent photons (example 1000) but is only \
useful for small thermal photon number\
\>", "Subsection",
 CellChangeTimes->{{3.629905005691411*^9, 3.6299052395202217`*^9}, {
  3.629905345787608*^9, 3.6299053810280704`*^9}, {3.630978686009147*^9, 
  3.6309787073031845`*^9}},ExpressionUUID->"697a29ed-76cd-48ab-9ff7-\
df42d4f72397"],

Cell["Case 9", "Subsection",
 CellChangeTimes->{{3.6117016966479006`*^9, 3.6117017140731316`*^9}, {
  3.611701877514619*^9, 3.611701879558222*^9}},
 TextAlignment->Center,
 Background->RGBColor[0.5019607843137255, 1., 1.],
 CellTags->"Case 9",ExpressionUUID->"b8fc6811-9974-420e-8ebb-4509f10a69d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Mixed Squeezed Coherent State and Thermal State: ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SubscriptBox["\[Rho]", 
      RowBox[{"n", "n"}]], "=", 
     RowBox[{
      RowBox[{
       SubscriptBox["N", "2"], "(", 
       RowBox[{"\[Beta]", ",", 
        SubscriptBox[
         OverscriptBox["n", "-",
          DiacriticalPositioning->True], "T"], ",", "r"}], ")"}], 
      FractionBox["1", 
       RowBox[{"n", "!"}]], 
      SuperscriptBox[
       RowBox[{"[", 
        FractionBox[
         SubscriptBox[
          OverscriptBox["n", "-",
           DiacriticalPositioning->True], "T"], 
         RowBox[{"1", "+", 
          SubscriptBox[
           OverscriptBox["n", "-",
            DiacriticalPositioning->True], "T"]}]], "]"}], "n"], 
      RowBox[{
       SubscriptBox["H", 
        RowBox[{"n", ",", "n"}]], "(", 
       RowBox[{
        SubscriptBox["r", "1"], ",", 
        SubscriptBox["r", "2"]}], ")"}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "d0977e37-ca48-46b7-8b56-631f1eeb19d3"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     OverscriptBox["n", "-",
      DiacriticalPositioning->True], "=", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"S", "i", "n", "h"}], "2"], "r"}], "+", 
      SuperscriptBox[
       RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
       "2"], "+", 
      SubscriptBox[
       OverscriptBox["n", "-",
        DiacriticalPositioning->True], "T"]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "5c632c7c-6930-4bc3-921e-0556c4f5f493"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{"v", "a", "r"}], "=", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
        "2"], "[", 
       RowBox[{
        RowBox[{"C", "o", "s", 
         RowBox[{"h", "(", 
          RowBox[{"2", "r"}], ")"}]}], "+", 
        RowBox[{"C", "o", 
         RowBox[{"s", "(", "\[Psi]", ")"}], "S", "i", "n", 
         RowBox[{"h", "(", 
          RowBox[{"2", "r"}], ")"}]}]}], "]"}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"S", "i", "n", "h"}], "2"], 
        RowBox[{"(", 
         RowBox[{"2", "r"}], ")"}]}], "2"], "+", 
      RowBox[{"2", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["n", "-",
          DiacriticalPositioning->True], "T"], "(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "i", "n", "h"}], "2"], "r"}], "+", 
         SuperscriptBox[
          RowBox[{
          "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
          "2"]}], ")"}]}], "+", 
      SuperscriptBox[
       SubscriptBox[
        OverscriptBox["n", "-",
         DiacriticalPositioning->True], "T"], "2"], "+", 
      SubscriptBox[
       OverscriptBox["n", "-",
        DiacriticalPositioning->True], "T"]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "2285bba5-b427-4b4b-8a29-b8e1f010e022"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SubscriptBox["H", 
      RowBox[{"n", ",", "n"}]], "(", 
     RowBox[{
      SubscriptBox["r", "1"], ",", 
      SubscriptBox["r", "2"]}], ")"}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "1b821cf9-6523-4690-b91a-07944f238dea"],
 " ",
 "are the diagonal elements of the generalized Hermite Polynomial whose \
expression is given by ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      SubscriptBox["H", 
       RowBox[{"n", ",", "m"}]], "(", 
      RowBox[{
       SubscriptBox["r", "1"], ",", 
       SubscriptBox["r", "2"]}], ")"}], "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"m", "+", "n"}]], "E", "x", 
      RowBox[{"p", "(", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{
         UnderoverscriptBox[
          StyleBox["\[Sum]",
           SpanMinSize->1.,
           SpanMaxSize->1.], 
          RowBox[{"i", ",", 
           RowBox[{"j", "=", "1"}]}], "2"], 
         RowBox[{
          SubscriptBox["c", 
           RowBox[{"i", ",", "j"}]], 
          SubscriptBox["r", "i"], 
          SubscriptBox["r", "j"]}]}]}], ")"}], 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[PartialD]", 
         RowBox[{"m", "+", "n"}]], 
        RowBox[{
         RowBox[{"\[PartialD]", 
          SubsuperscriptBox["r", "1", "m"]}], 
         RowBox[{"\[PartialD]", 
          SubsuperscriptBox["r", "2", "n"]}]}]], "E"}], "x", 
      RowBox[{"p", "(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], 
        RowBox[{
         UnderoverscriptBox[
          StyleBox["\[Sum]",
           SpanMinSize->1.,
           SpanMaxSize->1.], 
          RowBox[{"i", ",", 
           RowBox[{"j", "=", "1"}]}], "2"], 
         RowBox[{
          SubscriptBox["c", 
           RowBox[{"i", ",", "j"}]], 
          SubscriptBox["r", "i"], 
          SubscriptBox["r", "j"]}]}]}], ")"}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "26bcbec2-2a52-478e-a818-4557a5db813d"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SubscriptBox["r", "1"], "=", 
     RowBox[{
      SubscriptBox["r", "2"], "=", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"[", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"t", "a", "n", 
             RowBox[{"h", "(", "r", ")"}]}], 
            RowBox[{"K", 
             SubscriptBox[
              OverscriptBox["n", "-",
               DiacriticalPositioning->True], "T"]}]]}], "]"}], 
         RowBox[{"-", "1"}]]}], 
       SuperscriptBox["e", 
        RowBox[{"-", "r"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SuperscriptBox[
           RowBox[{
           "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], "2"], 
          SubscriptBox[
           OverscriptBox["n", "-",
            DiacriticalPositioning->True], "T"]], ")"}], 
        RowBox[{"1", "/", "2"}]], "c", "o", "s", 
       RowBox[{"h", "(", "r", ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SubscriptBox[
           OverscriptBox["n", "-",
            DiacriticalPositioning->True], "T"]}], ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "f3f689f6-7709-4caf-907a-7b8c9752f5d4"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SubscriptBox["c", "11"], "=", 
     RowBox[{
      SubscriptBox["c", "22"], "=", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SubscriptBox[
           OverscriptBox["n", "-",
            DiacriticalPositioning->True], "T"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"\[CapitalLambda]", "-", "K"}], ")"}]}], "+", 
       RowBox[{"t", "a", "n", 
        RowBox[{"h", "(", "r", ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SubscriptBox[
            OverscriptBox["n", "-",
             DiacriticalPositioning->True], "T"]]}], ")"}]}]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "6fc9362c-a8a2-41f4-8b4e-c0ca68476b14"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SubscriptBox["c", "12"], "=", 
     RowBox[{
      SubscriptBox["c", "21"], "=", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SubscriptBox[
          OverscriptBox["n", "-",
           DiacriticalPositioning->True], "T"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"\[CapitalLambda]", "+", "K"}], ")"}]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "98310b56-3946-4333-8016-69a86d89929c"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{"K", "=", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"c", "o", "s", "h"}], "2"], 
       RowBox[{
        RowBox[{"(", "r", ")"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"t", "a", "n", 
             RowBox[{"h", "(", "r", ")"}]}]}], ")"}], 
          SubscriptBox[
           OverscriptBox["n", "-",
            DiacriticalPositioning->True], "T"]}], "+", 
         SuperscriptBox["e", 
          RowBox[{
           RowBox[{"-", "2"}], "r"}]]}], "]"}]}]]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "dda89870-7f75-4402-95fd-fe9686d49321"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{"\[CapitalLambda]", "=", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"c", "o", "s", "h"}], "2"], 
       RowBox[{
        RowBox[{"(", "r", ")"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"t", "a", "n", 
             RowBox[{"h", "(", "r", ")"}]}]}], ")"}], 
          SubscriptBox[
           OverscriptBox["n", "-",
            DiacriticalPositioning->True], "T"]}], "+", 
         SuperscriptBox["e", 
          RowBox[{"2", "r"}]]}], "]"}]}]]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "8b4bc68f-c3e1-4b28-a903-6353d8195bfc"],
 ". In order to perform the calculations needed to produce the figures below, \
the recursion relations for the generalized Hermite Polynomial are used. \
Namely ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      SubscriptBox["H", 
       RowBox[{"0", ",", "0"}]], "=", "1"}], ",", "\[NonBreakingSpace]", 
     RowBox[{
      SubscriptBox["H", 
       RowBox[{"1", ",", "0"}]], "=", 
      RowBox[{
       RowBox[{
        SubscriptBox["c", "11"], 
        SubscriptBox["r", "1"]}], "+", 
       RowBox[{
        SubscriptBox["c", "12"], 
        SubscriptBox["r", "2"]}]}]}], ",", "\[NonBreakingSpace]", 
     RowBox[{
      SubscriptBox["H", 
       RowBox[{"0", ",", "1"}]], "=", 
      RowBox[{
       RowBox[{
        SubscriptBox["c", "22"], 
        SubscriptBox["r", "2"]}], "+", 
       RowBox[{
        SubscriptBox["c", "12"], 
        SubscriptBox["r", "1"]}]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "b2dddb0c-13b3-4655-83f7-6f65ef5f0152"],
 ",  ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SubscriptBox["H", 
      RowBox[{"1", ",", "1"}]], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["c", "11"], 
          SubscriptBox["r", "1"]}], "+", 
         RowBox[{
          SubscriptBox["c", "12"], 
          SubscriptBox["r", "2"]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["c", "22"], 
          SubscriptBox["r", "2"]}], "+", 
         RowBox[{
          SubscriptBox["c", "12"], 
          SubscriptBox["r", "1"]}]}], ")"}]}], "-", 
      SubscriptBox["c", "12"]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "606f98cf-8e2b-43d4-9edf-2f1ecd3b17ab"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SubscriptBox["H", 
      RowBox[{
       RowBox[{"n", "+", "1"}], ",", "m"}]], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["c", "11"], 
          SubscriptBox["r", "1"]}], "+", 
         RowBox[{
          SubscriptBox["c", "12"], 
          SubscriptBox["r", "2"]}]}], ")"}], 
       SubscriptBox["H", 
        RowBox[{"n", ",", "m"}]]}], "-", 
      RowBox[{"n", 
       SubscriptBox["c", "11"], 
       SubscriptBox["H", 
        RowBox[{
         RowBox[{"n", "-", "1"}], ",", "m"}]]}], "-", 
      RowBox[{"m", 
       SubscriptBox["c", "12"], 
       SubscriptBox["H", 
        RowBox[{"n", ",", 
         RowBox[{"m", "-", "1"}]}]]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "1e62f0a3-010e-40fb-a1a6-287e41bcb96e"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SubscriptBox["H", 
      RowBox[{"n", ",", 
       RowBox[{"m", "+", "1"}]}]], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["c", "22"], 
          SubscriptBox["r", "2"]}], "+", 
         RowBox[{
          SubscriptBox["c", "12"], 
          SubscriptBox["r", "1"]}]}], ")"}], 
       SubscriptBox["H", 
        RowBox[{"n", ",", "m"}]]}], "-", 
      RowBox[{"m", 
       SubscriptBox["c", "22"], 
       SubscriptBox["H", 
        RowBox[{"n", ",", 
         RowBox[{"m", "-", "1"}]}]]}], "-", 
      RowBox[{"n", 
       SubscriptBox["c", "12"], 
       RowBox[{
        SubscriptBox["H", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", "m"}]], "."}]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "f39c1e0e-9798-41bc-8d4e-ca9e9228dc62"]
}], "Section",
 CellChangeTimes->{{3.604793027786523*^9, 3.6047930636831856`*^9}, {
   3.604873387559829*^9, 3.6048733983706484`*^9}, {3.604873921664177*^9, 
   3.604873933098997*^9}, {3.6051427039219666`*^9, 3.6051427079155736`*^9}, {
   3.605142815733363*^9, 3.6051428333613944`*^9}, {3.6051428671666536`*^9, 
   3.605142901237114*^9}, {3.605142944339989*^9, 3.6051430676738057`*^9}, {
   3.605143100792664*^9, 3.605143128077112*^9}, 3.6051435412700386`*^9, {
   3.6052271154716225`*^9, 3.6052271946105614`*^9}, {3.6052272578062725`*^9, 
   3.605227437667989*^9}, {3.6052274778858595`*^9, 3.605227505499908*^9}, {
   3.605317671376715*^9, 3.605317698286762*^9}, {3.6053177302824183`*^9, 
   3.605317738534833*^9}},
 CellTags->"Den9",ExpressionUUID->"f273e811-a2a6-4b3c-868f-7402739967d2"],

Cell[CellGroupData[{

Cell["\<\
Again this is a case where all the parameters are used. I have used number of \
coherent photons=10, number of thermal photons=5, phase=Pi and a squeezing \
parameter (ra) of 1/2. It may be possible to shorten the overall calculation \
time by truncating the number of photons over which the final calculation is \
performed. However, even if the number of coherent photons is increased to \
1000, the number of thermal photons must remain low. For instance if the \
number of thermal photons is increased to 50, there is no advantage in trying \
to truncate the final calculation over n since the photon number density has \
a very large standard deviation.\
\>", "Subsection",
 CellChangeTimes->{{3.6300149442604027`*^9, 3.630015049045787*^9}, {
   3.6300204918595476`*^9, 3.630020524260804*^9}, {3.6300206103729553`*^9, 
   3.630020775296445*^9}, 3.630979047633382*^9, 3.631067256287058*^9, {
   3.635622856616267*^9, 
   3.635622869049489*^9}},ExpressionUUID->"ce008f2d-b3df-40eb-be62-\
9387b9c48e60"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"nc", ",", "nt", ",", "ra", ",", "phase"}], "]"}], ";", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the number of Coherent Photons\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<nc = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 5\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "5"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 10\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "10"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 20\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "20"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 40\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "40"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 50\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "50"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 100\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "100"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 200\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "200"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 500\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "500"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nc = 1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nc", "=", "1000"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"Dynamic", "[", "nc", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the number of Thermal Photons\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<nt = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 5\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "5"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 10\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "10"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 20\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "20"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 40\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "40"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 50\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "50"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 100\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "100"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 200\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "200"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 500\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "500"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<nt = 1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nt", "=", "1000"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"Dynamic", "[", "nt", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the Squeezing Parameter\\n by selecting the down arrow\>\
\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<ra = 1/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ra", "=", 
              RowBox[{"1", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ra = 1/2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ra", "=", 
              RowBox[{"1", "/", "2"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ra = 3/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ra", "=", 
              RowBox[{"3", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ra = 1\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ra", "=", "1"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ra = 5/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ra", "=", 
              RowBox[{"5", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ra = 3/2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ra", "=", 
              RowBox[{"3", "/", "2"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ra = 1552/1000\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ra", "=", 
              RowBox[{"1552", "/", "1000"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ra=7/4\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ra", "=", 
              RowBox[{"7", "/", "4"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<ra = 2\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ra", "=", "2"}], ";"}], ")"}]}]}], "}"}]}], "]"}], ",", 
      
      RowBox[{"Dynamic", "[", "ra", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ActionMenu", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Choose the Phase\\n by selecting the down arrow\>\"", ",", "18",
           ",", "Bold", ",", "Red"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<phase = 0\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", "0"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase = 1/4 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", 
              RowBox[{
               RowBox[{"1", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase = 1/2 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", 
              RowBox[{
               RowBox[{"1", "/", "2"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase = 3/4 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", 
              RowBox[{
               RowBox[{"3", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase = Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", "Pi"}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase = 5/4 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", 
              RowBox[{
               RowBox[{"5", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase = 3/2 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", 
              RowBox[{
               RowBox[{"3", "/", "2"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
          RowBox[{"\"\<phase=7/4 Pi\>\"", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"phase", "=", 
              RowBox[{
               RowBox[{"7", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}]}], 
         "}"}]}], "]"}], ",", 
      RowBox[{"Dynamic", "[", "phase", "]"}]}], "}"}], ",", 
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<\\n \\n Then Execute the next line\>\"", ",", "24", ",", "Bold", 
      ",", "Red"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.630607400207435*^9, 3.6306074317350903`*^9}, {
   3.630607502286415*^9, 3.6306075048604193`*^9}, {3.630608551310257*^9, 
   3.6306085525114594`*^9}, {3.6306093942109375`*^9, 
   3.6306094071277604`*^9}, {3.630609622876139*^9, 3.63060962356254*^9}, {
   3.6307998924717436`*^9, 3.630799968147476*^9}, {3.630800760753669*^9, 
   3.6308007669468794`*^9}, {3.630801099617464*^9, 3.6308011044846725`*^9}, {
   3.6308935904486494`*^9, 3.6308936971996365`*^9}, {3.630894038871437*^9, 
   3.630894039370638*^9}, 3.63089445628137*^9, 3.6308950401435957`*^9, {
   3.6308950860232763`*^9, 3.6308950894708824`*^9}, {3.6308954903291864`*^9, 
   3.6308954922791896`*^9}, {3.630895696561548*^9, 3.6308957314900103`*^9}, {
   3.6308961398987274`*^9, 3.630896278598571*^9}, {3.630896379889549*^9, 
   3.63089639199517*^9}, 3.630976665353198*^9, {3.6309767589533625`*^9, 
   3.6309768158466625`*^9}, {3.6309769069820223`*^9, 3.630976929633262*^9}, {
   3.63097696818093*^9, 3.6309769942173758`*^9}, {3.6309771000323615`*^9, 
   3.630977100266362*^9}, {3.6309784603235507`*^9, 3.6309785947489867`*^9}, 
   3.6309789467948055`*^9, {3.6310671173064137`*^9, 3.6310671181176147`*^9}, {
   3.6310672339634185`*^9, 3.6310672354142213`*^9}, {3.631067406811722*^9, 
   3.6310674407417817`*^9}, {3.635390155399124*^9, 3.635390162356737*^9}, {
   3.635622655266713*^9, 3.635622683019162*^9}, {3.635622717167622*^9, 
   3.6356227607228985`*^9}, {3.6356228277718163`*^9, 3.635622836102231*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"80cb614a-79ff-4b67-adf4-7413c763581c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the number of Coherent Photons\\n by selecting the \
down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"nc = 1\"\>":>($CellContext`nc = 1; 
      Null), "\<\"nc = 5\"\>":>($CellContext`nc = 5; 
      Null), "\<\"nc = 10\"\>":>($CellContext`nc = 10; 
      Null), "\<\"nc = 20\"\>":>($CellContext`nc = 20; 
      Null), "\<\"nc = 40\"\>":>($CellContext`nc = 40; 
      Null), "\<\"nc = 50\"\>":>($CellContext`nc = 50; 
      Null), "\<\"nc = 100\"\>":>($CellContext`nc = 100; 
      Null), "\<\"nc = 200\"\>":>($CellContext`nc = 200; 
      Null), "\<\"nc = 500\"\>":>($CellContext`nc = 500; 
      Null), "\<\"nc = 1000\"\>":>($CellContext`nc = 1000; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`nc, StandardForm],
      ImageSizeCache->{11.435937881469727`, {0., 6.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the number of Thermal Photons\\n by selecting the \
down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"nt = 1\"\>":>($CellContext`nt = 1; 
      Null), "\<\"nt = 5\"\>":>($CellContext`nt = 5; 
      Null), "\<\"nt = 10\"\>":>($CellContext`nt = 10; 
      Null), "\<\"nt = 20\"\>":>($CellContext`nt = 20; 
      Null), "\<\"nt = 40\"\>":>($CellContext`nt = 40; 
      Null), "\<\"nt = 50\"\>":>($CellContext`nt = 50; 
      Null), "\<\"nt = 100\"\>":>($CellContext`nt = 100; 
      Null), "\<\"nt = 200\"\>":>($CellContext`nt = 200; 
      Null), "\<\"nt = 500\"\>":>($CellContext`nt = 500; 
      Null), "\<\"nt = 1000\"\>":>($CellContext`nt = 1000; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`nt, StandardForm],
      ImageSizeCache->{11.435937881469727`, {0., 7.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Squeezing Parameter\\n by selecting the down \
arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"ra = 1/4\"\>":>($CellContext`ra = 
       1/4; Null), "\<\"ra = 1/2\"\>":>($CellContext`ra = 1/2; 
      Null), "\<\"ra = 3/4\"\>":>($CellContext`ra = 3/4; 
      Null), "\<\"ra = 1\"\>":>($CellContext`ra = 1; 
      Null), "\<\"ra = 5/4\"\>":>($CellContext`ra = 5/4; 
      Null), "\<\"ra = 3/2\"\>":>($CellContext`ra = 3/2; 
      Null), "\<\"ra = 1552/1000\"\>":>($CellContext`ra = 1552/1000; 
      Null), "\<\"ra=7/4\"\>":>($CellContext`ra = 7/4; 
      Null), "\<\"ra = 2\"\>":>($CellContext`ra = 2; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`ra, StandardForm],
      ImageSizeCache->{11.435937881469727`, {0., 6.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Phase\\n by selecting the down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[
        1, 0, 0]], {"\<\"phase = 0\"\>":>($CellContext`phase = 0; 
      Null), "\<\"phase = 1/4 Pi\"\>":>($CellContext`phase = (1/4) Pi; 
      Null), "\<\"phase = 1/2 Pi\"\>":>($CellContext`phase = (1/2) Pi; 
      Null), "\<\"phase = 3/4 Pi\"\>":>($CellContext`phase = (3/4) Pi; 
      Null), "\<\"phase = Pi\"\>":>($CellContext`phase = Pi; 
      Null), "\<\"phase = 5/4 Pi\"\>":>($CellContext`phase = (5/4) Pi; 
      Null), "\<\"phase = 3/2 Pi\"\>":>($CellContext`phase = (3/2) Pi; 
      Null), "\<\"phase=7/4 Pi\"\>":>($CellContext`phase = (7/4) Pi; Null)}], 
     ",", 
     DynamicBox[ToBoxes[$CellContext`phase, StandardForm],
      ImageSizeCache->{28.589844703674316`, {2., 8.}}]}], "}"}], ",", 
   StyleBox["\<\"\\n \\n Then Execute the next line\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontWeight->Bold,
    FontColor->RGBColor[1, 0, 0]]}], "}"}]], "Output",
 CellChangeTimes->{3.831540457135474*^9, 3.9956753610172157`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"23e666fd-04ac-48c9-a91e-54478f4a19a9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"times", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
  RowBox[{"r", "=", 
   RowBox[{"ra", " ", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Pi", "/", "Pi"}]}], ",", "200"}], "]"}], "/", "2"}]}]}], ";", 
  RowBox[{"rho", "=", 
   RowBox[{"2", " ", "r"}]}], ";", 
  RowBox[{"cr", "=", 
   RowBox[{"Cosh", "[", "r", "]"}]}], ";", 
  RowBox[{"tr", "=", 
   RowBox[{"Tanh", "[", "r", "]"}]}], ";", 
  RowBox[{"nbt", "=", " ", 
   RowBox[{"nt", " ", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Pi", "/", "Pi"}]}], ",", "200"}], "]"}], "/", "2"}]}]}], ";", 
  RowBox[{"e2r", "=", 
   RowBox[{"Exp", "[", "rho", "]"}]}], ";", 
  RowBox[{"em2r", "=", 
   RowBox[{"1", "/", "e2r"}]}], ";", 
  RowBox[{"fn", "=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"cr", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"nbt", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "tr"}], ")"}]}], " ", "+", "e2r"}], "]"}], 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"nbt", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "tr"}], ")"}]}], "+", "em2r"}], "]"}]}], 
     ")"}]}]}], ";", 
  RowBox[{"nbc", "=", 
   RowBox[{"nc", " ", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "  ", "Pi"}], ")"}], "/", "Pi"}], ",", "200"}], "]"}], 
     "/", "2"}]}]}], ";", 
  RowBox[{"nmean", "=", 
   RowBox[{"nbt", "+", "nbc", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Sinh", "[", "r", "]"}], ")"}], "^", "2"}]}]}], ";", 
  RowBox[{"var", "=", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"nmean", "-", "nbt"}], ")"}], "nbt"}], " ", "+", 
    RowBox[{"nbt", "^", "2"}], " ", "+", "nbt", "+", 
    RowBox[{"nbc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cosh", "[", 
        RowBox[{"2", " ", "r"}], "]"}], "-", 
       RowBox[{
        RowBox[{"Sinh", "[", 
         RowBox[{"2", " ", "r"}], "]"}], 
        RowBox[{"Cos", "[", "phase", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Sinh", "[", 
        RowBox[{"2", "r"}], "]"}], ")"}], "^", "2"}], "/", "2"}]}]}], ";", 
  RowBox[{"gam", "=", 
   RowBox[{"nbc", "/", "nbt"}]}], ";", 
  RowBox[{"fn1", "=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "gam"}], " ", 
     RowBox[{"nbt", "/", 
      RowBox[{"(", 
       RowBox[{"nbt", "+", 
        RowBox[{"em2r", " ", 
         RowBox[{"cr", "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "tr"}], ")"}]}]}], ")"}]}]}], " ", "]"}]}], ";", 
  RowBox[{"totalN", "=", 
   RowBox[{"fn", " ", "fn1"}]}], ";", 
  RowBox[{"bA", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cr", "^", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"nbt", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "tr"}], ")"}]}], "+", "e2r"}], ")"}]}], ")"}], 
    "^", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}]}]}], ";", 
  RowBox[{"bK", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cr", "^", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"nbt", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "tr"}], ")"}]}], "+", "em2r"}], ")"}]}], ")"}], 
    "^", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}]}]}], ";", 
  RowBox[{"c11", "=", 
   RowBox[{"c22", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", "nbt"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"bA", "-", "bK"}], ")"}]}], "+", 
     RowBox[{"tr", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"1", "/", "nbt"}]}], ")"}]}]}]}]}], ";", 
  RowBox[{"c12", "=", 
   RowBox[{"c21", "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{"1", "+", "nbt"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"bA", "+", "bK"}], ")"}]}]}]}], ";", 
  RowBox[{"r1", "=", 
   RowBox[{"r2", "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"tr", "/", 
          RowBox[{"(", 
           RowBox[{"bK", " ", "nbt"}], ")"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}]}], 
     RowBox[{"Exp", "[", 
      RowBox[{"-", "r"}], "]"}], 
     RowBox[{"Sqrt", "[", "gam", "]"}], 
     RowBox[{"cr", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "+", "nbt"}], "]"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"gen", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"c11", " ", 
        RowBox[{"x1", "^", "2"}]}], " ", "+", 
       RowBox[{"2", " ", "c12", " ", "x1", " ", "x2"}], "+", 
       RowBox[{"c22", " ", 
        RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "]"}]}], ";", 
  RowBox[{"ntr", "=", 
   RowBox[{"nbt", "/", 
    RowBox[{"(", 
     RowBox[{"1", "+", "nbt"}], ")"}]}]}], ";", 
  RowBox[{"terms", "=", 
   RowBox[{"Floor", "[", 
    RowBox[{
     RowBox[{"N", "[", "nmean", "]"}], "+", 
     RowBox[{"20", " ", 
      RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}]}], ";", 
  StyleBox[
   RowBox[{"maxn", "=", "terms"}],
   FontSize->12], 
  StyleBox[";",
   FontSize->12], 
  RowBox[{"hnm", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "terms"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "terms"}], "}"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"hnm", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"Pi", ",", "200"}], "]"}], "/", "Pi"}]}], ";", 
  RowBox[{
   RowBox[{"hnm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"hnm", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "2"}], "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c11", "+", "c12"}], ")"}], " ", "r1"}]}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"hnm", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "j"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c11", "+", "c12"}], ")"}], " ", "r1", " ", 
         RowBox[{"hnm", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", 
            RowBox[{"j", "-", "1"}]}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"j", "-", "1"}], ")"}], " ", "c11", " ", 
         RowBox[{"hnm", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", 
            RowBox[{"j", "-", "2"}]}], "]"}], "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"hnm", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "1"}], "]"}], "]"}], "=", 
       RowBox[{"hnm", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "j"}], "]"}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "3", ",", 
      RowBox[{"terms", "+", "1"}]}], "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"hnm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "2"}], "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"hnm", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
     RowBox[{"hnm", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "-", "c12"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"hnm", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "j"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"hnm", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
         RowBox[{"hnm", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", 
            RowBox[{"j", "-", "1"}]}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"j", "-", "2"}], ")"}], "c11", " ", 
         RowBox[{"hnm", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", 
            RowBox[{"j", "-", "2"}]}], "]"}], "]"}]}], "-", " ", 
        RowBox[{"c12", " ", 
         RowBox[{"hnm", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", 
            RowBox[{"j", "-", "1"}]}], "]"}], "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"hnm", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "2"}], "]"}], "]"}], "=", 
       RowBox[{"hnm", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "j"}], "]"}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "3", ",", 
      RowBox[{"terms", "+", "1"}]}], "}"}]}], "]"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"hnm", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{
           RowBox[{"hnm", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", 
           RowBox[{"hnm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", 
              RowBox[{"j", "-", "1"}]}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "-", "2"}], ")"}], "c11", " ", 
           RowBox[{"hnm", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", 
              RowBox[{"j", "-", "2"}]}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], " ", "c12", " ", 
           RowBox[{"hnm", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"i", "-", "1"}], ",", 
              RowBox[{"j", "-", "1"}]}], "]"}], "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"hnm", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "i"}], "]"}], "]"}], "=", 
         RowBox[{"hnm", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "i", ",", 
        RowBox[{"terms", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "3", ",", 
      RowBox[{"terms", "+", "1"}]}], "}"}]}], "]"}], ";", 
  RowBox[{
   StyleBox["tab1",
    FontSize->12], "=", 
   RowBox[{"totalN", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"hnm", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"n", "+", "1"}], ",", 
          RowBox[{"n", "+", "1"}]}], "]"}], "]"}], " ", 
       RowBox[{
        RowBox[{"ntr", "^", "n"}], "/", 
        RowBox[{"n", "!"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "terms"}], "}"}]}], "]"}]}]}], ";", 
  RowBox[{"minn", "=", "0"}], ";", 
  RowBox[{"photoncaltime", "=", 
   StyleBox[
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "times"}],
    FontColor->GrayLevel[0]]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]], 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"photoncaltime", "<", ".0001"}], ",", 
    RowBox[{"photoncaltime", "=", "0"}]}], "]"}], ";", 
  RowBox[{"densityLable", "=", 
   RowBox[{
   "\"\<Density Matrix for Squeezed Coherent Plus Thermal State\\n for \
\!\(\*SubscriptBox[OverscriptBox[\(n\), \(_\)], \(T\)]\) =\>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"N", "[", 
      RowBox[{"nbt", ",", "4"}], "]"}], "]"}], "<>", 
    "\"\<,  \[LeftBracketingBar]\[Beta]\!\(\*SuperscriptBox[\(\
\[RightBracketingBar]\), \(2\)]\)=\>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"N", "[", 
      RowBox[{"nbc", ",", "4"}], "]"}], "]"}], "<>", 
    "\"\<, Squeezing Parameter r=\>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"N", "[", 
      RowBox[{"r", ",", "4"}], "]"}], "]"}], "<>", 
    "\"\<\\n \!\(\*SubscriptBox[\(n\), \(mean\)]\)=\>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"Floor", "[", "nmean", "]"}], "]"}], "<>", 
    "\"\<,  \!\(\*SubscriptBox[\(n\), \(Var\)]\)=\>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"Floor", "[", "var", "]"}], "]"}], "<>", "\"\< and Phase= \>\"", 
    "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"phase", ",", "TraditionalForm"}], "]"}]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"norm", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"tab1", "[", 
        RowBox[{"[", 
         RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "terms"}], "}"}]}], "]"}]}], ";", 
    RowBox[{"nmean1", "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"tab1", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], " ", "i"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "terms"}], "}"}]}], "]"}], "/", 
      "norm"}]}], ";", 
    RowBox[{"var1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"tab1", "[", 
           RowBox[{"[", 
            RowBox[{"i", "+", "1"}], "]"}], "]"}], " ", 
          RowBox[{"i", "^", "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "terms"}], "}"}]}], "]"}], "/", 
       "norm"}], "-", 
      RowBox[{"nmean", "^", "2"}]}]}], ";"}], "*)"}], 
  RowBox[{"DiscretePlot", "[", 
   RowBox[{
    RowBox[{"tab1", "[", 
     RowBox[{"[", 
      RowBox[{"n", "+", "1"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "minn", ",", "maxn"}], "}"}], ",", 
    RowBox[{"Joined", "\[Rule]", "False"}], ",", 
    RowBox[{"Filling", "->", "Axis"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "750"}], ",", 
    RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<n\>\"", ",", "Bold", ",", "24"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(nn\)]\)\>\"", ",", "Bold", ",", 
         "24"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Bold", ",", "18"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", " ", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Framed", "[", "densityLable", "]"}], ",", "18", ",", "Bold", 
       ",", "Blue", ",", 
       RowBox[{"Background", "\[Rule]", 
        RowBox[{"Lighter", "[", "Yellow", "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.6054805676846886`*^9, {3.6054806020047493`*^9, 3.6054806072931585`*^9}, 
   3.605480646340027*^9, {3.605481000429449*^9, 3.6054810275110965`*^9}, {
   3.611705373058222*^9, 3.6117053858346443`*^9}, {3.6300207834396596`*^9, 
   3.6300207906312723`*^9}, {3.6310672767698936`*^9, 3.631067287845913*^9}, 
   3.631067328265584*^9, 3.6353778597290697`*^9, 3.635377898588738*^9, 
   3.635378028443366*^9, 3.9956285590421696`*^9, 3.9956410796276035`*^9, {
   3.995641118840971*^9, 3.995641142776496*^9}, 3.995641176603615*^9, {
   3.995641263915557*^9, 3.9956412793622427`*^9}, 3.995641546019348*^9, {
   3.995675318276026*^9, 3.995675337682701*^9}, 3.9956754037431717`*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"d4d58e9a-cc85-4d43-be5a-6cae3afa0122"],

Cell[TextData[ButtonBox["DENSITY DONE - click here to jump to the \
emission/absorption section",
 BaseStyle->"Hyperlink",
 ButtonData->"EmAbs"]], "Text",
 FontSize->16,
 FontWeight->"Bold",ExpressionUUID->"3531d847-2f2c-4431-ba8f-06a7a30439d2"]
}, Open  ]],

Cell["\<\
As mentioned above, it is possible to limit the range over the final \
calculation calculation to save some time. This is done by dropping the first \
minn-1 terms in tab1 and possibly dropping some terms at the tail of the \
photon number distribution. The results will look a little like the coherent \
photon distribution but will have a slightly longer tail. This approach can \
be taken for large numbers of coherent photons (example 1000)\
\>", "Subsection",
 CellChangeTimes->{{3.629905005691411*^9, 3.6299052395202217`*^9}, {
  3.629905345787608*^9, 
  3.6299053810280704`*^9}},ExpressionUUID->"62da0ba9-5166-4803-b730-\
b95f13e2db13"],

Cell["Case 10", "Subsection",
 CellChangeTimes->{{3.6117016966479006`*^9, 3.6117017140731316`*^9}, {
  3.611701877514619*^9, 3.611701879558222*^9}, {3.630020849412175*^9, 
  3.630020850472977*^9}},
 TextAlignment->Center,
 Background->RGBColor[0.5019607843137255, 1., 1.],
 CellTags->"Case 10",ExpressionUUID->"4ab9e8b9-e2ce-4610-bb3f-d77971614fb8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Displaced Number (Fock) State for the number state   ",
 Cell[BoxData[
  FormBox[
   TagBox["l",
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "cb3496cc-6611-4610-b8ff-258284557cd3"],
 ": ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      SubscriptBox["\[Rho]", "n"], "(", "l", ")"}], "=", GridBox[{
       {
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"n", "!"}], 
           RowBox[{"l", "!"}]], 
          SuperscriptBox[
           RowBox[{
           "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"l", "-", "n"}], ")"}]}]], 
          SuperscriptBox["e", 
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{
             "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
             "2"]}]], 
          SuperscriptBox[
           RowBox[{"\[LeftBracketingBar]", 
            SubsuperscriptBox[
             StyleBox["\[ScriptCapitalL]",
              FontFamily->"Times",
              FontWeight->"Plain",
              FontSlant->"Plain"], "n", 
             RowBox[{"l", "-", "n"}]], "\[RightBracketingBar]"}], "2"]}], "=", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{
             "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"l", "-", "n"}], ")"}]}]], 
            SuperscriptBox["e", 
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{
               "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
               "2"]}]]}], 
           RowBox[{
            RowBox[{"n", "!"}], 
            RowBox[{"l", "!"}]}]], 
          SuperscriptBox[
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             UnderoverscriptBox[
              StyleBox["\[Sum]",
               SpanMinSize->1.,
               SpanMaxSize->1.], 
              RowBox[{"k", "=", "0"}], "n"], 
             FractionBox[
              RowBox[{
               RowBox[{"n", "!"}], 
               RowBox[{"l", "!"}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "k"], 
               SuperscriptBox[
                RowBox[{
                "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
                
                RowBox[{"2", 
                 RowBox[{"(", 
                  RowBox[{"n", "-", "k"}], ")"}]}]]}], 
              RowBox[{
               RowBox[{"k", "!"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"n", "-", "k"}], ")"}], "!"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"l", "-", "k"}], ")"}], "!"}]}]]}], 
            "\[RightBracketingBar]"}], "2"]}]}], 
        RowBox[{"\[NonBreakingSpace]", 
         RowBox[{"l", "\[GreaterEqual]", "n"}]}]},
       {
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"l", "!"}], 
           RowBox[{"n", "!"}]], 
          SuperscriptBox[
           RowBox[{
           "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"n", "-", "l"}], ")"}]}]], 
          SuperscriptBox["e", 
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{
             "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
             "2"]}]], 
          SuperscriptBox[
           RowBox[{"\[LeftBracketingBar]", 
            SubsuperscriptBox[
             StyleBox["\[ScriptCapitalL]",
              FontFamily->"Times",
              FontWeight->"Plain",
              FontSlant->"Plain"], "l", 
             RowBox[{"n", "-", "l"}]], "\[RightBracketingBar]"}], "2"]}], "=", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{
             "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"n", "-", "l"}], ")"}]}]], 
            SuperscriptBox["e", 
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{
               "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
               "2"]}]]}], 
           RowBox[{
            RowBox[{"n", "!"}], 
            RowBox[{"l", "!"}]}]], 
          SuperscriptBox[
           RowBox[{"\[LeftBracketingBar]", 
            RowBox[{
             UnderoverscriptBox[
              StyleBox["\[Sum]",
               SpanMinSize->1.,
               SpanMaxSize->1.], 
              RowBox[{"k", "=", "0"}], "l"], 
             FractionBox[
              RowBox[{
               RowBox[{"n", "!"}], 
               RowBox[{"l", "!"}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "k"], 
               SuperscriptBox[
                RowBox[{
                "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
                
                RowBox[{"2", 
                 RowBox[{"(", 
                  RowBox[{"l", "-", "k"}], ")"}]}]]}], 
              RowBox[{
               RowBox[{"k", "!"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"n", "-", "k"}], ")"}], "!"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"l", "-", "k"}], ")"}], "!"}]}]]}], 
            "\[RightBracketingBar]"}], "2"]}]}], 
        RowBox[{"n", ">", "l"}]}
      }]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "8e334b43-238d-4de3-9554-da11280996fc"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      OverscriptBox["n", "-",
       DiacriticalPositioning->True], "=", 
      RowBox[{"l", "+", 
       SuperscriptBox[
        RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
        "2"]}]}], ",", "\[NonBreakingSpace]", "\[NonBreakingSpace]", 
     RowBox[{
      RowBox[{"v", "a", "r"}], "=", 
      RowBox[{
       RowBox[{
        OverscriptBox[
         SuperscriptBox["n", "2"], "-",
         DiacriticalPositioning->True], "-", 
        SuperscriptBox[
         OverscriptBox["n", "-",
          DiacriticalPositioning->True], "2"]}], "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "l"}], "+", "1"}], ")"}], 
        SuperscriptBox[
         RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}],
          "2"]}]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "183738a3-386a-4275-bfca-6d1f83e2de4d"],
 ", ",
 "\[ScriptCapitalL] is the associated Laguerre polynomial"
}], "Section",
 CellChangeTimes->{{3.604793027786523*^9, 3.6047930636831856`*^9}, {
   3.604873387559829*^9, 3.6048733983706484`*^9}, {3.604873921664177*^9, 
   3.604873933098997*^9}, {3.6051427039219666`*^9, 3.6051427079155736`*^9}, {
   3.605142815733363*^9, 3.6051428333613944`*^9}, {3.6051428671666536`*^9, 
   3.605142901237114*^9}, {3.605142944339989*^9, 3.6051430676738057`*^9}, {
   3.605143100792664*^9, 3.605143128077112*^9}, 3.6051435412700386`*^9, 
   3.605226491420326*^9, {3.6052265222791805`*^9, 3.6052265253535857`*^9}, 
   3.60522657870568*^9, {3.605226672646244*^9, 3.6052266832854633`*^9}, {
   3.6052267241575346`*^9, 3.6052267301011453`*^9}, 3.6052267621592016`*^9, {
   3.605317827298989*^9, 3.605317844256219*^9}, {3.60564964934805*^9, 
   3.605649678365101*^9}},
 CellTags->"Den10",ExpressionUUID->"5c0e87f5-00f8-4b4e-9fd5-795c2c15832d"],

Cell[CellGroupData[{

Cell["\<\
I have performed calculations for nc as large as 1000, the initial photon \
number number as large as 25. \
\>", "Subsection",
 CellChangeTimes->{{3.6303779519299927`*^9, 3.630378187256406*^9}, 
   3.6303782566141276`*^9, {3.6303795212303486`*^9, 
   3.6303795601680174`*^9}},ExpressionUUID->"6d30b751-e4c6-48c2-9f35-\
a6612fa58566"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{
   StyleBox[" ",
    FontColor->RGBColor[0., 0.25098039215686274`, 0.5019607843137255]], 
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{"Clear", "[", 
       RowBox[{"nc", ",", "l"}], "]"}], ";", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ActionMenu", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{
             "\"\<Choose the number of Coherent Photons\\n by selecting the \
down arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\"\<nc = 1\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nc", "=", "1"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<nc = 5\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nc", "=", "5"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<nc = 10\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nc", "=", "10"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<nc = 20\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nc", "=", "20"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<nc = 40\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nc", "=", "40"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<nc = 50\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nc", "=", "50"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<nc = 100\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nc", "=", "100"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<nc = 200\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nc", "=", "200"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<nc = 500\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nc", "=", "500"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<nc = 1000\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nc", "=", "1000"}], ";"}], ")"}]}]}], "}"}]}], 
           "]"}], ",", 
          RowBox[{"Dynamic", "[", "nc", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ActionMenu", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{
             "\"\<Choose the Initial Photon Number\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\"\<l = 1\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"l", "=", "1"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<l = 5\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"l", "=", "5"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<l = 10\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"l", "=", "10"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<l = 20\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"l", "=", "20"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<l = 25\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"l", "=", "25"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<l = 50\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"l", "=", "50"}], ";"}], ")"}]}], ",", 
              RowBox[{"\"\<l = 100\>\"", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"l", "=", "100"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
          ",", 
          RowBox[{"Dynamic", "[", "l", "]"}]}], "}"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\\n \\n Then Execute the next line\>\"", ",", "24", ",", "Bold",
           ",", "Red"}], "]"}]}], "}"}]}], "\[IndentingNewLine]"}],
    FontColor->GrayLevel[0]]}],
  FontSize->14,
  Background->None]], "Input",
 CellChangeTimes->{{3.630607400207435*^9, 3.6306074317350903`*^9}, {
   3.630607502286415*^9, 3.6306075048604193`*^9}, {3.630608551310257*^9, 
   3.6306085525114594`*^9}, {3.6306093942109375`*^9, 
   3.6306094071277604`*^9}, {3.630609622876139*^9, 3.63060962356254*^9}, {
   3.6307998924717436`*^9, 3.630799968147476*^9}, {3.630800760753669*^9, 
   3.6308007669468794`*^9}, {3.630801099617464*^9, 3.6308011044846725`*^9}, {
   3.6308935904486494`*^9, 3.6308936971996365`*^9}, {3.630894038871437*^9, 
   3.630894039370638*^9}, 3.63089445628137*^9, 3.6308950401435957`*^9, {
   3.6308950860232763`*^9, 3.6308950894708824`*^9}, {3.6308954903291864`*^9, 
   3.6308954922791896`*^9}, {3.630895696561548*^9, 3.6308957314900103`*^9}, {
   3.6308961398987274`*^9, 3.630896278598571*^9}, {3.630896379889549*^9, 
   3.63089639199517*^9}, 3.630976665353198*^9, {3.6309767589533625`*^9, 
   3.6309768158466625`*^9}, {3.6309769069820223`*^9, 3.630976929633262*^9}, {
   3.63097696818093*^9, 3.6309769942173758`*^9}, {3.6309771000323615`*^9, 
   3.630977100266362*^9}, {3.6309784603235507`*^9, 3.6309785947489867`*^9}, 
   3.6309789467948055`*^9, {3.6310671173064137`*^9, 3.6310671181176147`*^9}, {
   3.6310672339634185`*^9, 3.6310672354142213`*^9}, {3.631067406811722*^9, 
   3.6310674407417817`*^9}, 3.631067568646406*^9, {3.6310676927602243`*^9, 
   3.6310677435071135`*^9}, 3.6310679103026066`*^9, {3.63539022676925*^9, 
   3.6353902317300587`*^9}, {3.635623142517969*^9, 3.6356231604268007`*^9}, {
   3.6356231978200665`*^9, 3.6356232058852806`*^9}, 3.8315853945472307`*^9},
 FontSize->12,
 CellLabel->"",ExpressionUUID->"d2553418-0f34-4457-81f5-6a6c299a7a3b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the number of Coherent Photons\\n by selecting the \
down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"nc = 1\"\>":>($CellContext`nc = 1; 
      Null), "\<\"nc = 5\"\>":>($CellContext`nc = 5; 
      Null), "\<\"nc = 10\"\>":>($CellContext`nc = 10; 
      Null), "\<\"nc = 20\"\>":>($CellContext`nc = 20; 
      Null), "\<\"nc = 40\"\>":>($CellContext`nc = 40; 
      Null), "\<\"nc = 50\"\>":>($CellContext`nc = 50; 
      Null), "\<\"nc = 100\"\>":>($CellContext`nc = 100; 
      Null), "\<\"nc = 200\"\>":>($CellContext`nc = 200; 
      Null), "\<\"nc = 500\"\>":>($CellContext`nc = 500; 
      Null), "\<\"nc = 1000\"\>":>($CellContext`nc = 1000; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`nc, StandardForm],
      ImageSizeCache->{11.435937881469727`, {0., 6.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Initial Photon Number\\n by selecting the down \
arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"l = 1\"\>":>($CellContext`l = 1; 
      Null), "\<\"l = 5\"\>":>($CellContext`l = 5; 
      Null), "\<\"l = 10\"\>":>($CellContext`l = 10; 
      Null), "\<\"l = 20\"\>":>($CellContext`l = 20; 
      Null), "\<\"l = 25\"\>":>($CellContext`l = 25; 
      Null), "\<\"l = 50\"\>":>($CellContext`l = 50; 
      Null), "\<\"l = 100\"\>":>($CellContext`l = 100; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`l, StandardForm],
      ImageSizeCache->{5.717968940734863, {0., 8.}}]}], "}"}], ",", 
   StyleBox["\<\"\\n \\n Then Execute the next line\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontWeight->Bold,
    FontColor->RGBColor[1, 0, 0]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.685837840622704*^9},ExpressionUUID->"e11875a1-6631-41f1-b1d3-\
67537eb81152"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"times", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
  RowBox[{"nmean", "=", 
   RowBox[{"l", "+", "nc"}]}], ";", 
  RowBox[{"var", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "l"}], "+", "1"}], ")"}], "nc"}]}], ";", 
  RowBox[{"fl", "=", 
   RowBox[{"Floor", "[", 
    RowBox[{"N", "[", 
     RowBox[{"nmean", "+", 
      RowBox[{"4", 
       RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}], "]"}]}], ";", 
  StyleBox[
   RowBox[{"maxn", "=", "fl"}],
   FontSize->12], 
  StyleBox[";",
   FontSize->12], 
  StyleBox[
   RowBox[{"minn", "=", "0"}],
   FontSize->12], 
  StyleBox[";",
   FontSize->12], 
  RowBox[{"fac", "=", 
   RowBox[{"Exp", "[", 
    RowBox[{"-", "nc"}], "]"}]}], ";", 
  RowBox[{"mn", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "fl"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"mn", "[", 
      RowBox[{"[", 
       RowBox[{"n", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"-", "nc"}], "]"}], 
      RowBox[{"nc", "^", 
       RowBox[{"(", 
        RowBox[{"l", "-", "n"}], ")"}]}], 
      RowBox[{
       RowBox[{"n", "!"}], "/", 
       RowBox[{"l", "!"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"LaguerreL", "[", 
         RowBox[{"n", ",", 
          RowBox[{"l", "-", "n"}], ",", "nc"}], "]"}], ")"}], "^", "2"}]}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{"l", "-", "1"}]}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"mn", "[", 
      RowBox[{"[", 
       RowBox[{"n", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"-", "nc"}], "]"}], 
      RowBox[{"nc", "^", 
       RowBox[{"(", 
        RowBox[{"n", "-", "l"}], ")"}]}], 
      RowBox[{
       RowBox[{"l", "!"}], "/", 
       RowBox[{"n", "!"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"LaguerreL", "[", 
         RowBox[{"l", ",", 
          RowBox[{"n", "-", "l"}], ",", "nc"}], "]"}], ")"}], "^", "2"}]}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "l", ",", "fl"}], "}"}]}], "]"}], ";", 
  RowBox[{
   StyleBox["tab1",
    FontSize->12], "=", "mn"}], ";", 
  RowBox[{"minn", "=", "0"}], ";", 
  RowBox[{"photoncaltime", "=", 
   StyleBox[
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "times"}],
    FontColor->GrayLevel[0]]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]], 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"photoncaltime", "<", ".0001"}], ",", 
    RowBox[{"photoncaltime", "=", "0"}]}], "]"}], ";", 
  RowBox[{"densityLable", "=", 
   RowBox[{
   "\"\<Density Matrix for the Displace Number State\\n with Initial Photon \
Number =\>\"", "<>", 
    RowBox[{"ToString", "[", "l", "]"}], "<>", 
    "\"\< and Number of Coherent Photons=\>\"", "<>", 
    RowBox[{"ToString", "[", "nc", "]"}], "<>", 
    "\"\<\\n \!\(\*SubscriptBox[\(n\), \(mean\)]\)=\>\"", "<>", 
    RowBox[{"ToString", "[", "nmean", "]"}], "<>", 
    "\"\<,  \!\(\*SubscriptBox[\(n\), \(Var\)]\)=\>\"", "<>", 
    RowBox[{"ToString", "[", "var", "]"}]}]}], ";", 
  RowBox[{"DiscretePlot", "[", 
   RowBox[{
    RowBox[{"tab1", "[", 
     RowBox[{"[", 
      RowBox[{"n", "+", "1"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "minn", ",", "maxn"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "750"}], ",", 
    RowBox[{"Joined", "\[Rule]", "False"}], ",", 
    RowBox[{"Filling", "->", "Axis"}], ",", 
    RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
    RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<n\>\"", ",", "Bold", ",", "24"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(nn\)]\)\>\"", ",", "Bold", ",", 
         "24"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Bold", ",", "18"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", " ", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Framed", "[", "densityLable", "]"}], ",", "18", ",", "Bold", 
       ",", "Blue", ",", 
       RowBox[{"Background", "\[Rule]", 
        RowBox[{"Lighter", "[", "Yellow", "]"}]}]}], "]"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6053978677692413`*^9, 3.60539789541249*^9}, {
   3.605397962664208*^9, 3.6053979773906336`*^9}, {3.611705466361986*^9, 
   3.6117054763148036`*^9}, {3.619995742177429*^9, 3.6199957433006315`*^9}, {
   3.630178180931696*^9, 3.6301781842233014`*^9}, {3.6303794217801743`*^9, 
   3.630379454150231*^9}, {3.6310675754324183`*^9, 3.6310675823432302`*^9}, {
   3.631067636334925*^9, 3.6310676404377327`*^9}, {3.6310677631475477`*^9, 
   3.63106777021436*^9}, 3.6310678341276727`*^9, {3.631068443137142*^9, 
   3.6310684457267466`*^9}, 3.635377292340473*^9, {3.635377668160733*^9, 
   3.6353776720451403`*^9}, 3.635377724024431*^9, 3.9956285854175863`*^9, {
   3.995648289580721*^9, 3.995648319437331*^9}, 3.9956483787426577`*^9, {
   3.9956484209171333`*^9, 3.9956484468254833`*^9}, {3.9956484800917816`*^9, 
   3.9956485124068837`*^9}, {3.9956485832838078`*^9, 3.9956485879681745`*^9}, 
   3.9956486380220165`*^9, 
   3.995675445358459*^9},ExpressionUUID->"ea4c40b0-c94a-44db-8bdb-\
bf5908354491"]
}, Open  ]],

Cell[TextData[{
 "It may be possible to limit the final calculation(sum of  the ensemble \
average of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["E", "-"], TraditionalForm]],ExpressionUUID->
  "67f0b058-e366-4567-affb-10465ed55d04"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["E", "+"], TraditionalForm]],ExpressionUUID->
  "ca6bc753-fd55-4f92-9625-5d9857df7481"],
 "(t) for N TLMs over the photon number), instead of using a rule of thumb, I \
believe it best to actually look at the figure produced and then define minn \
and maxn after examining the figure. For instance for nc=1000 a limiting \
choice may be minn=500 and maxn=1500. See the following."
}], "Subsection",
 CellChangeTimes->{{3.6303783147086296`*^9, 3.630378363271515*^9}, {
  3.6303783976383753`*^9, 3.6303784948733463`*^9}, {3.6303785284914055`*^9, 
  3.630378551002245*^9}, {3.631068125255384*^9, 3.6310681286873903`*^9}, {
  3.63562331389987*^9, 
  3.635623322760686*^9}},ExpressionUUID->"a5eba6dd-e844-4cdc-851b-\
8ac451f7b38f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
\[OpenCurlyDoubleQuote]Only run this for large\:2011nc runs \[LongDash] it \
overrides minn/maxn for the final calculation.\[CloseCurlyDoubleQuote] Run it \
accidentally in a small\:2011nc session and the driver would look at n = 500\
\[Dash]1500 where the distribution is empty.\
\>", "Section",
 CellChangeTimes->{{3.8305440893893743`*^9, 3.8305440929453726`*^9}, 
   3.8305441263843718`*^9, {3.9956337518235855`*^9, 3.9956338240886803`*^9}, 
   3.995681540591797*^9},
 FontColor->RGBColor[1., 0.00784313725490196, 0.00784313725490196],
 Background->GrayLevel[
  1],ExpressionUUID->"7045077c-f84e-410e-b18a-8ba57686bc9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"minn", "=", "500"}], ";", 
  RowBox[{"maxn", "=", "1500"}], ";", 
  RowBox[{"DiscretePlot", "[", 
   RowBox[{
    RowBox[{"tab1", "[", 
     RowBox[{"[", 
      RowBox[{"n", "+", "1"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "minn", ",", "maxn"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "750"}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
    RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<n\>\"", ",", "Bold", ",", "24"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(nn\)]\)\>\"", ",", "Bold", ",", 
         "24"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Bold", ",", "18"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", " ", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Framed", "[", "densityLable", "]"}], ",", "18", ",", "Bold", 
       ",", "Blue"}], 
      RowBox[{"(*", 
       RowBox[{",", 
        RowBox[{"Background", "\[Rule]", 
         RowBox[{"Lighter", "[", "Yellow", "]"}]}]}], "*)"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.631068000611165*^9, 3.631068010782383*^9}, {
   3.635377732822847*^9, 3.635377768219309*^9}, {3.685838028016201*^9, 
   3.685838034150544*^9}, 
   3.9956756480168247`*^9},ExpressionUUID->"0d990dc3-cbeb-4637-ac48-\
99182f74403e"],

Cell[TextData[ButtonBox["DENSITY DONE - click here to jump to the \
emission/absorption section",
 BaseStyle->"Hyperlink",
 ButtonData->"EmAbs"]], "Text",
 FontSize->16,
 FontWeight->"Bold",ExpressionUUID->"cc78c363-ebb2-48f7-a236-c23c27f34637"],

Cell["Case 11", "Subsection",
 CellChangeTimes->{{3.6117016966479006`*^9, 3.6117017140731316`*^9}, {
  3.611701913254281*^9, 3.611701916483487*^9}},
 TextAlignment->Center,
 Background->RGBColor[0.5019607843137255, 1., 1.],
 CellTags->"Case 11",ExpressionUUID->"ff9087e8-97b4-495e-a1de-1b51ae2a7407"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Squeezed Displaced Number State for the  initial number state m:  ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SubscriptBox["\[Rho]", 
      RowBox[{"n", "n"}]], "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"\[LeftBracketingBar]", 
        SubscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{
           RowBox[{"n", "|", "\[Beta]"}], ",", "m"}], 
          "\[RightAngleBracket]"}], "g"], "\[RightBracketingBar]"}], "2"], 
      "=", 
      RowBox[{
       FractionBox[
        RowBox[{"n", "!"}], 
        RowBox[{
         RowBox[{"m", "!"}], "C", "o", "s", 
         RowBox[{"h", "(", "r", ")"}]}]], 
       SuperscriptBox[
        RowBox[{"[", 
         FractionBox[
          RowBox[{"T", "a", "n", 
           RowBox[{"h", "(", "r", ")"}]}], "2"], "]"}], 
        RowBox[{"m", "+", "n"}]], "\[Times]", "E", "x", "p", 
       RowBox[{"{", 
        RowBox[{"-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
           "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], "2"],
           "[", 
          RowBox[{"1", "-", 
           RowBox[{"C", "o", 
            RowBox[{"s", "(", "\[Psi]", ")"}], "T", "a", "n", 
            RowBox[{"h", "(", "r", ")"}]}]}], "]"}]}], "}"}], 
       SuperscriptBox[
        RowBox[{"\[LeftBracketingBar]", 
         RowBox[{
          UnderoverscriptBox[
           StyleBox["\[Sum]",
            SpanMinSize->1.,
            SpanMaxSize->1.], 
           RowBox[{"i", "=", "0"}], 
           RowBox[{"m", "i", 
            RowBox[{"n", "(", 
             RowBox[{"m", ",", "n"}], ")"}]}]], 
          RowBox[{
           FractionBox[
            RowBox[{"(", GridBox[{
               {"m"},
               {"i"}
              }], ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "i"}], ")"}], "!"}]], 
           SuperscriptBox[
            RowBox[{"[", 
             RowBox[{"-", 
              FractionBox["4", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"S", "i", "n", "h"}], "2"], 
                RowBox[{"(", "r", ")"}]}]]}], "]"}], 
            FractionBox["i", "2"]], "S", 
           RowBox[{"S", "(", 
            RowBox[{"i", ",", "m", ",", "n", ",", 
             SuperscriptBox[
              RowBox[{
              "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
              "2"], ",", "r", ",", "\[Psi]"}], ")"}]}]}], 
         "\[RightBracketingBar]"}], "2"]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "76087620-7796-4bf5-aa86-7960df5218eb"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     OverscriptBox["n", "-",
      DiacriticalPositioning->True], "=", 
     RowBox[{
      RowBox[{"\[LeftAngleBracket]", "n", "\[RightAngleBracket]"}], "=", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
        "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "m"}], "+", "1"}], ")"}], 
        SuperscriptBox[
         RowBox[{"S", "i", "n", "h"}], "2"], 
        RowBox[{"(", "r", ")"}]}], "+", "m"}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "f1a8e85d-0f77-4577-893e-ae787fa0956e"],
 ", ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{"v", "a", "r"}], "=", 
     RowBox[{
      RowBox[{"\[LeftAngleBracket]", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]", "n"}], ")"}], "2"], 
       "\[RightAngleBracket]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{
          "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], "2"], 
         "[", 
         RowBox[{
          RowBox[{"C", "o", "s", 
           RowBox[{"h", "(", 
            RowBox[{"2", "r"}], ")"}]}], "+", 
          RowBox[{"C", "o", 
           RowBox[{"s", "(", "\[Psi]", ")"}], "S", "i", "n", 
           RowBox[{"h", "(", 
            RowBox[{"2", "r"}], ")"}]}]}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "m"}], "+", "1"}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "+", "m", "+", "1"}], ")"}], 
        SuperscriptBox[
         RowBox[{"S", "i", "n", "h"}], "2"], 
        RowBox[{"(", 
         RowBox[{"2", "r"}], ")"}]}]}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "ff6b81e5-536e-4614-9109-d9a99ebba8bf"],
 " ,",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{"S", 
      RowBox[{"S", "(", 
       RowBox[{"i", ",", "m", ",", "n", ",", 
        SuperscriptBox[
         RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}],
          "2"], ",", "r", ",", "\[Psi]"}], ")"}]}], "=", 
     RowBox[{
      RowBox[{
       SubscriptBox["H", 
        RowBox[{"m", "-", "i"}]], "[", 
       RowBox[{
        FractionBox[
         RowBox[{"\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], 
         SqrtBox[
          RowBox[{"S", "i", "n", 
           RowBox[{"h", "(", 
            RowBox[{"2", "r"}], ")"}]}]]], 
        SuperscriptBox["e", 
         RowBox[{
          RowBox[{"-", "i"}], 
          FractionBox[
           RowBox[{"\[Psi]", "-", 
            RowBox[{"2", "\[Pi]"}]}], "2"]}]]}], "]"}], 
      RowBox[{
       SubscriptBox["H", 
        RowBox[{"n", "-", "i"}]], "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{
          "\[LeftBracketingBar]", "\[Beta]", "\[RightBracketingBar]"}], "[", 
          RowBox[{
           RowBox[{"C", "o", "s", 
            RowBox[{"h", "(", "r", ")"}], 
            SuperscriptBox["e", 
             RowBox[{"i", "(", 
              FractionBox[
               RowBox[{"\[Psi]", "-", "\[Pi]"}], "2"], ")"}]]}], "+", 
           RowBox[{"S", "i", "n", 
            RowBox[{"h", "(", "r", ")"}], 
            SuperscriptBox["e", 
             RowBox[{"-", 
              RowBox[{"i", "(", 
               FractionBox[
                RowBox[{"\[Psi]", "-", "\[Pi]"}], "2"], ")"}]}]]}]}], "]"}], 
         SqrtBox[
          RowBox[{"S", "i", "n", 
           RowBox[{"h", "(", 
            RowBox[{"2", "r"}], ")"}]}]]]}], "]"}]}]}],
    "MathMLPresentationTag",
    AutoDelete->True], TraditionalForm]],ExpressionUUID->
  "7e66f2bd-a3a7-4427-9149-e0a3865b5b6f"]
}], "Section",
 CellChangeTimes->{{3.604793027786523*^9, 3.6047930636831856`*^9}, {
   3.604873387559829*^9, 3.6048733983706484`*^9}, {3.604873921664177*^9, 
   3.604873933098997*^9}, {3.6051427039219666`*^9, 3.6051427079155736`*^9}, {
   3.605142815733363*^9, 3.6051428333613944`*^9}, {3.6051428671666536`*^9, 
   3.605142901237114*^9}, {3.605142944339989*^9, 3.6051430676738057`*^9}, {
   3.605143100792664*^9, 3.605143128077112*^9}, 3.6051435412700386`*^9, {
   3.605226811158888*^9, 3.6052269214666815`*^9}, {3.605226988968*^9, 
   3.605227008842435*^9}, {3.6053178676562595`*^9, 3.605317912584339*^9}},
 CellTags->"Den11",ExpressionUUID->"780ae673-ead9-43c4-86f9-463e6b14d9cd"],

Cell[CellGroupData[{

Cell[TextData[{
 "I have performed calculations for nc as large as 1000, the initial number \
state as large as 50. I have also found it necessary to define r as a \
fraction rather than a decimal when it is not an intiger. In order to \
calculate the photon number density with accuracy, I have also had to define \
the variables z1, z2 and z3 to a large number of decimal places. Namely about \
1000 places. ",
 StyleBox["Note the value of phase that I have used for this case has always \
been = 0",
  FontSize->18,
  FontColor->RGBColor[1, 0, 0]]
}], "Subsection",
 CellChangeTimes->{{3.6303779519299927`*^9, 3.630378187256406*^9}, 
   3.6303782566141276`*^9, {3.631068164614253*^9, 3.6310681716186657`*^9}, {
   3.635714646471899*^9, 
   3.6357146890599737`*^9}},ExpressionUUID->"4881a14a-f1e7-4cd4-ad89-\
07fcb710c39e"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"nc", ",", "r", ",", "m", ",", "phase"}], "]"}], ";", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ActionMenu", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<Choose the number of Coherent Photons\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\"\<nc = 1\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"nc", "=", "1"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<nc = 5\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"nc", "=", "5"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<nc = 10\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"nc", "=", "10"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<nc = 20\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"nc", "=", "20"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<nc = 40\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"nc", "=", "40"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<nc = 50\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"nc", "=", "50"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<nc = 100\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"nc", "=", "100"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<nc = 200\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"nc", "=", "200"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<nc = 500\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"nc", "=", "500"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<nc = 1000\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"nc", "=", "1000"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
       ",", 
       RowBox[{"Dynamic", "[", "nc", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ActionMenu", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<Choose the Squeezing Parameter\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\"\<r = 1/4\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "=", 
               RowBox[{"1", "/", "4"}]}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<r = 1/2\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "=", 
               RowBox[{"1", "/", "2"}]}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<r = 3/4\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "=", 
               RowBox[{"3", "/", "4"}]}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<r = 1\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "=", "1"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<r = 5/4\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "=", 
               RowBox[{"5", "/", "4"}]}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<r = 3/2\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "=", 
               RowBox[{"3", "/", "2"}]}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<r = 1552/1000\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "=", 
               RowBox[{"1552", "/", "1000"}]}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<r=7/4\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "=", 
               RowBox[{"7", "/", "4"}]}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<r = 2\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "=", "2"}], ";"}], ")"}]}]}], "}"}]}], "]"}], ",", 
       
       RowBox[{"Dynamic", "[", "r", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ActionMenu", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<Choose the Initial Photon Number\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\"\<m = 1\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", "=", "1"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<m = 5\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", "=", "5"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<m = 10\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", "=", "10"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<m = 20\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", "=", "20"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<m = 25\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", "=", "25"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<m = 50\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", "=", "50"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<m = 100\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", "=", "100"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
       ",", 
       RowBox[{"Dynamic", "[", "m", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ActionMenu", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<Choose the Phase\\n by selecting the down arrow\>\"", ",", 
           "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\"\<phase = 0\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"phase", "=", "0"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<phase = 1/4 Pi\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"phase", "=", 
               RowBox[{
                RowBox[{"1", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<phase = 1/2 Pi\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"phase", "=", 
               RowBox[{
                RowBox[{"1", "/", "2"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<phase = 3/4 Pi\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"phase", "=", 
               RowBox[{
                RowBox[{"3", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<phase = Pi\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"phase", "=", "Pi"}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<phase = 5/4 Pi\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"phase", "=", 
               RowBox[{
                RowBox[{"5", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<phase = 3/2 Pi\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"phase", "=", 
               RowBox[{
                RowBox[{"3", "/", "2"}], " ", "Pi"}]}], ";"}], ")"}]}], ",", 
           RowBox[{"\"\<phase=7/4 Pi\>\"", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"phase", "=", 
               RowBox[{
                RowBox[{"7", "/", "4"}], " ", "Pi"}]}], ";"}], ")"}]}]}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"Dynamic", "[", "phase", "]"}]}], "}"}], ",", 
     RowBox[{"Style", "[", 
      RowBox[{
      "\"\<\\n \\n Then Execute the next line\>\"", ",", "24", ",", "Bold", 
       ",", "Red"}], "]"}]}], "}"}]}],
  FontSize->14]], "Input",
 CellChangeTimes->{{3.605481519897162*^9, 3.60548154738441*^9}, {
   3.6054815914388876`*^9, 3.6054816396117725`*^9}, {3.6206844041676254`*^9, 
   3.620684413870843*^9}, {3.6206844499225063`*^9, 3.620684451420109*^9}, {
   3.6206845122446156`*^9, 3.620684512868616*^9}, {3.620716389261569*^9, 
   3.620716445328068*^9}, {3.620716483782135*^9, 3.620716509646981*^9}, {
   3.620716548631449*^9, 3.6207165492554502`*^9}, {3.621299128420887*^9, 
   3.621299138295705*^9}, {3.6213008173422556`*^9, 3.621300818761858*^9}, {
   3.6213375003074856`*^9, 3.6213375031154904`*^9}, {3.621350466480836*^9, 
   3.6213504675260377`*^9}, {3.631068221304753*^9, 3.631068254642011*^9}, {
   3.631068296543685*^9, 3.631068311394911*^9}, {3.6310683661354074`*^9, 
   3.631068368974612*^9}, {3.635390300120579*^9, 3.635390307717792*^9}, 
   3.635624102631126*^9, 3.635624193906886*^9, {3.6356242498017845`*^9, 
   3.635624330453926*^9}, 3.635624707256988*^9},
 FontSize->18,
 CellLabel->"In[14]:=",ExpressionUUID->"c7822f58-949f-4034-b35c-0460df3cea3d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the number of Coherent Photons\\n by selecting the \
down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"nc = 1\"\>":>($CellContext`nc = 1; 
      Null), "\<\"nc = 5\"\>":>($CellContext`nc = 5; 
      Null), "\<\"nc = 10\"\>":>($CellContext`nc = 10; 
      Null), "\<\"nc = 20\"\>":>($CellContext`nc = 20; 
      Null), "\<\"nc = 40\"\>":>($CellContext`nc = 40; 
      Null), "\<\"nc = 50\"\>":>($CellContext`nc = 50; 
      Null), "\<\"nc = 100\"\>":>($CellContext`nc = 100; 
      Null), "\<\"nc = 200\"\>":>($CellContext`nc = 200; 
      Null), "\<\"nc = 500\"\>":>($CellContext`nc = 500; 
      Null), "\<\"nc = 1000\"\>":>($CellContext`nc = 1000; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`nc, StandardForm],
      ImageSizeCache->{11.435937881469727`, {0., 6.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Squeezing Parameter\\n by selecting the down \
arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"r = 1/4\"\>":>($CellContext`r = 
       1/4; Null), "\<\"r = 1/2\"\>":>($CellContext`r = 1/2; 
      Null), "\<\"r = 3/4\"\>":>($CellContext`r = 3/4; 
      Null), "\<\"r = 1\"\>":>($CellContext`r = 1; 
      Null), "\<\"r = 5/4\"\>":>($CellContext`r = 5/4; 
      Null), "\<\"r = 3/2\"\>":>($CellContext`r = 3/2; 
      Null), "\<\"r = 1552/1000\"\>":>($CellContext`r = 1552/1000; 
      Null), "\<\"r=7/4\"\>":>($CellContext`r = 7/4; 
      Null), "\<\"r = 2\"\>":>($CellContext`r = 2; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`r, StandardForm],
      ImageSizeCache->{5.717968940734863, {0., 6.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Initial Photon Number\\n by selecting the down \
arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"m = 1\"\>":>($CellContext`m = 1; 
      Null), "\<\"m = 5\"\>":>($CellContext`m = 5; 
      Null), "\<\"m = 10\"\>":>($CellContext`m = 10; 
      Null), "\<\"m = 20\"\>":>($CellContext`m = 20; 
      Null), "\<\"m = 25\"\>":>($CellContext`m = 25; 
      Null), "\<\"m = 50\"\>":>($CellContext`m = 50; 
      Null), "\<\"m = 100\"\>":>($CellContext`m = 100; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`m, StandardForm],
      ImageSizeCache->{5.717968940734863, {0., 6.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Phase\\n by selecting the down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[
        1, 0, 0]], {"\<\"phase = 0\"\>":>($CellContext`phase = 0; 
      Null), "\<\"phase = 1/4 Pi\"\>":>($CellContext`phase = (1/4) Pi; 
      Null), "\<\"phase = 1/2 Pi\"\>":>($CellContext`phase = (1/2) Pi; 
      Null), "\<\"phase = 3/4 Pi\"\>":>($CellContext`phase = (3/4) Pi; 
      Null), "\<\"phase = Pi\"\>":>($CellContext`phase = Pi; 
      Null), "\<\"phase = 5/4 Pi\"\>":>($CellContext`phase = (5/4) Pi; 
      Null), "\<\"phase = 3/2 Pi\"\>":>($CellContext`phase = (3/2) Pi; 
      Null), "\<\"phase=7/4 Pi\"\>":>($CellContext`phase = (7/4) Pi; Null)}], 
     ",", 
     DynamicBox[ToBoxes[$CellContext`phase, StandardForm],
      ImageSizeCache->{28.589844703674316`, {2., 8.}}]}], "}"}], ",", 
   StyleBox["\<\"\\n \\n Then Execute the next line\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontWeight->Bold,
    FontColor->RGBColor[1, 0, 0]]}], "}"}]], "Output",
 CellChangeTimes->{3.6858380863204675`*^9, 3.831596398702513*^9, 
  3.8316207570274596`*^9, 3.8316634439259353`*^9, 3.831663786270935*^9, 
  3.8316770582227736`*^9, 3.8316862848934164`*^9, 3.9956488093043165`*^9, 
  3.995676038352276*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"29ad82c1-ef76-45d2-8156-a8bd0c2397dc"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"times", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";", 
  RowBox[{"cr", "=", 
   RowBox[{"Cosh", "[", "r", "]"}]}], ";", 
  RowBox[{"tr", "=", 
   RowBox[{"Tanh", "[", "r", "]"}]}], ";", 
  RowBox[{"sr", "=", 
   RowBox[{"Sinh", "[", "r", "]"}]}], ";", 
  RowBox[{"s2r", "=", 
   RowBox[{"Sinh", "[", 
    RowBox[{"2", " ", "r"}], "]"}]}], ";", 
  RowBox[{"s2rs", "=", 
   RowBox[{"s2r", "^", "2"}]}], ";", 
  RowBox[{"c2r", "=", 
   RowBox[{"Cosh", "[", 
    RowBox[{"2", " ", "r"}], "]"}]}], ";", 
  RowBox[{"ssr", "=", 
   RowBox[{"sr", "^", "2"}]}], ";", 
  RowBox[{"nmean", "=", 
   RowBox[{"nc", "+", 
    RowBox[{
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"2", " ", "m"}], "+", "1"}], ")"}], " ", "ssr"}], "+", "m"}]}],
   ";", 
  RowBox[{"var", "=", 
   RowBox[{
    RowBox[{"nc", 
     RowBox[{"(", 
      RowBox[{"c2r", "-", 
       RowBox[{
        RowBox[{"Cos", "[", "phase", "]"}], " ", "s2r"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "m"}], "+", "1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "^", "2"}], "+", "m", "+", "1"}], ")"}], 
     RowBox[{"s2rs", "/", "2"}]}]}]}], ";", 
  RowBox[{"fac", "=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "nc"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"Cos", "[", "phase", "]"}], " ", "tr"}]}], ")"}]}], "]"}]}], 
  ";", 
  RowBox[{"tr2", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"tr", "/", "2"}], ",", "1000"}], "]"}]}], ";", 
  RowBox[{"fac1", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"tr2", "^", "m"}], "/", 
       RowBox[{"m", "!"}]}], "/", "cr"}], " ", "fac"}], "]"}]}], ";", 
  RowBox[{"z1", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"nc", "/", "s2r"}], "]"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{"I", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Pi", "-", "phase"}], ")"}], "/", "2"}]}], "]"}]}], ",", 
     "1000"}], "]"}]}], ";", 
  RowBox[{"z2", "=", 
   RowBox[{"-", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"nc", "/", "s2r"}], "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"cr", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", " ", 
            RowBox[{"phase", "/", "2"}]}], "]"}]}], "+", 
         RowBox[{"sr", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], " ", 
            RowBox[{"phase", "/", "2"}]}], "]"}]}]}], ")"}]}], ",", "1000"}], 
     "]"}]}]}], ";", 
  RowBox[{"z3", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "/", "sr"}], " ", "I"}], ",", "1000"}], "]"}]}], ";", 
  RowBox[{"fl", "=", 
   RowBox[{"Floor", "[", 
    RowBox[{"N", "[", 
     RowBox[{"nmean", "+", 
      RowBox[{"20", " ", 
       RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}], "]"}]}], ";", 
  RowBox[{"maxn", "=", "300"}], 
  RowBox[{"(*", "fl", "*)"}], ";", 
  RowBox[{"minn", "=", "0"}], ";", 
  RowBox[{"ser1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "m"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"ser2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "maxn"}], 
      RowBox[{"(*", "fl", "*)"}], "}"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"ser1", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"ser2", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", "1"}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"m", ">", "0"}], ",", 
    RowBox[{
     RowBox[{"ser1", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "=", 
     RowBox[{"2", " ", "z1"}]}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"ser2", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{"2", " ", "z2"}]}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"m", ">", "1"}], ",", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ser1", "[", 
        RowBox[{"[", 
         RowBox[{"j", "+", "1"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"2", " ", "z1", " ", 
         RowBox[{"ser1", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"j", "-", "1"}], ")"}], " ", 
         RowBox[{"ser1", "[", 
          RowBox[{"[", 
           RowBox[{"j", "-", "1"}], "]"}], "]"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "2", ",", "m"}], "}"}]}], "]"}]}], "]"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ser2", "[", 
      RowBox[{"[", 
       RowBox[{"j", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"2", " ", "z2", " ", 
       RowBox[{"ser2", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"j", "-", "1"}], ")"}], " ", 
       RowBox[{"ser2", "[", 
        RowBox[{"[", 
         RowBox[{"j", "-", "1"}], "]"}], "]"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "2", ",", "maxn"}], 
     RowBox[{"(*", "fl", "*)"}], "}"}]}], "]"}], ";", 
  RowBox[{"tab1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "maxn"}], 
      RowBox[{"(*", "fl", "*)"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"tab1", "[", 
      RowBox[{"[", 
       RowBox[{"j", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"j", "!"}], " ", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"j", "<", "800"}], ",", 
             RowBox[{"tr2", "^", "j"}], ",", 
             RowBox[{"tr2", "^", "800"}]}], "]"}], 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"j", ">", "800"}], ",", 
             RowBox[{"tr2", "^", 
              RowBox[{"(", 
               RowBox[{"j", "-", "800"}], ")"}]}], ",", "1"}], "]"}], 
           "fac1"}], "]"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"m", "!"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"i", "!"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"m", "-", "i"}], ")"}], "!"}]}], ")"}]}], 
              RowBox[{"z3", "^", "i"}], " ", 
              RowBox[{"ser1", "[", 
               RowBox[{"[", 
                RowBox[{"m", "-", "i", "+", "1"}], "]"}], "]"}], 
              RowBox[{"ser2", "[", 
               RowBox[{"[", 
                RowBox[{"j", "-", "i", "+", "1"}], "]"}], "]"}]}], ")"}], "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"j", "-", "i"}], ")"}], "!"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{"Min", "[", 
              RowBox[{"j", ",", "m"}], "]"}]}], "}"}]}], "]"}]}], "]"}], 
       ")"}], "^", "2"}]}], " ", ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", "maxn"}], 
     RowBox[{"(*", "fl", "*)"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minn", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"photoncaltime", "=", 
   StyleBox[
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "times"}],
    FontColor->GrayLevel[0]]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]], 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"photoncaltime", "<", ".0001"}], ",", 
    RowBox[{"photoncaltime", "=", "0"}]}], "]"}], ";", 
  RowBox[{"densityLable", "=", 
   RowBox[{
   "\"\<Density Matrix for the Squeezed Displaced Number State\\n for Initial \
Photon Number =\>\"", "<>", 
    RowBox[{"ToString", "[", "m", "]"}], "<>", 
    "\"\< and Number of Coherent Photons=\>\"", "<>", 
    RowBox[{"ToString", "[", "nc", "]"}], "<>", 
    "\"\<\\n with Squeezing Parameter= \>\"", "<>", 
    RowBox[{"ToString", "[", "r", "]"}], "<>", "\"\< and Total Phase= \>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"phase", ",", "TraditionalForm"}], "]"}], "<>", 
    "\"\<\\n \!\(\*SubscriptBox[\(n\), \(mean\)]\)=\>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"Floor", "[", "nmean", "]"}], "]"}], "<>", 
    "\"\< and \!\(\*SubscriptBox[\(n\), \(Var\)]\)=\>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"Floor", "[", "var", "]"}], "]"}]}]}], ";", 
  RowBox[{"DiscretePlot", "[", 
   RowBox[{
    RowBox[{"tab1", "[", 
     RowBox[{"[", 
      RowBox[{"n", "+", "1"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "minn", ",", "maxn"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"Joined", "\[Rule]", "False"}], ",", 
    RowBox[{"Filling", "->", "Axis"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "750"}], ",", 
    RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<n\>\"", ",", "Bold", ",", "24"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(nn\)]\)\>\"", ",", "Bold", ",", 
         "24"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Bold", ",", "18"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", " ", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Framed", "[", "densityLable", "]"}], ",", "18", ",", "Bold", 
       ",", "Blue", ",", 
       RowBox[{"Background", "\[Rule]", 
        RowBox[{"Lighter", "[", "Yellow", "]"}]}]}], "]"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.611705571849371*^9, 3.61170558237939*^9}, {
   3.6206024582069807`*^9, 3.620602459018182*^9}, {3.6303782673937464`*^9, 
   3.630378287127781*^9}, 3.6310684320299225`*^9, {3.631068514366867*^9, 
   3.6310685187972755`*^9}, 3.6353775606297445`*^9, {3.635377614465439*^9, 
   3.6353776184122458`*^9}, {3.6858381316390057`*^9, 
   3.6858381443027153`*^9}, {3.685838255998972*^9, 3.685838298726365*^9}, {
   3.831596612731515*^9, 3.8315966288555117`*^9}, 3.8315969796545167`*^9, {
   3.8315970130435143`*^9, 3.8315970312845154`*^9}, {3.8316210127014627`*^9, 
   3.8316210199974604`*^9}, 3.831659177380937*^9, {3.8316592107469363`*^9, 
   3.8316592281609383`*^9}, {3.831659363083935*^9, 3.831659432612935*^9}, {
   3.831659493817935*^9, 3.8316595103379374`*^9}, {3.8316598955439386`*^9, 
   3.831659964508939*^9}, 3.831660103527938*^9, 3.8316623402179413`*^9, {
   3.831662551723938*^9, 3.8316625796549377`*^9}, {3.8316627631259384`*^9, 
   3.831662781658938*^9}, 3.8316631365699425`*^9, {3.8316635337719374`*^9, 
   3.8316635382899356`*^9}, {3.8316635996499476`*^9, 
   3.8316636189609365`*^9}, {3.8316636643669376`*^9, 
   3.8316636836079383`*^9}, {3.831663724151938*^9, 3.8316637685629387`*^9}, {
   3.831663824179938*^9, 3.831663827511938*^9}, {3.831677141280775*^9, 
   3.8316771451887765`*^9}, {3.831686234336419*^9, 3.8316862372684193`*^9}, {
   3.8316863846244187`*^9, 3.8316863886284227`*^9}, 3.9956286081506195`*^9, {
   3.9956487016013956`*^9, 3.9956487872702703`*^9}, {3.9956758926809406`*^9, 
   3.9956759140405626`*^9}, {3.9956759659238663`*^9, 3.9956760259808207`*^9}},
 
 FontSize->12,
 CellLabel->"In[15]:=",ExpressionUUID->"f8f2c54d-eefe-4bad-9075-287abd2bce36"],

Cell[TextData[ButtonBox["DENSITY DONE - click here to jump to the \
emission/absorption section",
 BaseStyle->"Hyperlink",
 ButtonData->"EmAbs"]], "Text",
 FontSize->16,
 FontWeight->"Bold",ExpressionUUID->"3992bcf8-ee64-4a6c-9107-d346d945f2db"]
}, Open  ]],

Cell[TextData[{
 "It may be possible to limit the final calculation(sum of  the ensemble \
average of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["E", "-"], TraditionalForm]],ExpressionUUID->
  "7ab923d4-f3a3-4cca-99c9-19bc097dbc91"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["E", "+"], TraditionalForm]],ExpressionUUID->
  "ed1bf4a1-31f2-42d3-aaa8-791fee94fd9f"],
 "(t) for N TLMs over the photon number), instead of using a rule of thumb, I \
believe it best to actually look at the figure produced and then define minn \
and maxn after examining the figure. For instance for nc=1000 a limiting \
choice may be minn=500 and maxn=1500."
}], "Subsection",
 CellChangeTimes->{{3.6303783147086296`*^9, 3.630378363271515*^9}, {
  3.6303783976383753`*^9, 3.6303784948733463`*^9}, {3.6303785284914055`*^9, 
  3.630378551002245*^9}, {3.6310680534484577`*^9, 
  3.631068099624539*^9}},ExpressionUUID->"73d708a1-7050-4f1d-ba89-\
c527bd5de601"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Case 12:  Definite Photon Number (Fock State) - includes the vacuum n0 = 0\
\>", "Section",
 CellTags->"Den12",ExpressionUUID->"c8cd832c-e7a8-4d36-8c4c-f5b59ae1b59d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CASE", " ", "0"}], ":", 
      RowBox[{"DEFINITE", " ", "PHOTON", " ", "NUMBER", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Fock", " ", "state"}], ")"}], ".", "n0"}]}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"0", " ", "is", " ", "the", " ", "vacuum"}], "-", 
       RowBox[{"the", " ", "Chapter"}], "-", 
       RowBox[{
       "45", " ", "superradiance", " ", "case", " ", "when", " ", "used", " ",
         "with", " ", "mtlm"}]}], "=", 
      RowBox[{
      "0.", " ", "This", " ", "replaces", " ", "a", " ", "density", " ", 
       RowBox[{"build", ":", 
        RowBox[{"run", " ", "this"}]}]}]}]}], ",", 
    RowBox[{"then", " ", "go", " ", "to", " ", "the", " ", 
     RowBox[{"emission", "/", "absorption"}], " ", "section", " ", "as", " ", 
     
     RowBox[{"usual", "."}]}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"n0", "=", "0"}], ";"}], "    ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"choose", " ", "the", " ", "photon", " ", "number"}], ";", 
     RowBox[{"0", "=", "vacuum"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"densityLable", "=", 
     RowBox[{"\"\<Definite photon number (Fock state): n = \>\"", "<>", 
      RowBox[{"ToString", "[", "n0", "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"nmean", "=", "n0"}], ";", 
    RowBox[{"var", "=", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"minn", "=", "n0"}], ";", 
    RowBox[{"maxn", "=", 
     RowBox[{"n0", "+", "1"}]}], ";"}], "      ", 
   RowBox[{"(*", 
    RowBox[{
    "exactly", " ", "one", " ", "block", " ", "in", " ", "the", " ", 
     "driver"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"tab1", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"k", "==", 
          RowBox[{"n0", "+", "1"}]}], ",", "1", ",", "0"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"n0", "+", "2"}]}], "}"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9956819134701147`*^9, 3.9956819134706244`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"01579465-a59a-4db8-98d3-2f0cbc6b2c57"],

Cell[TextData[ButtonBox["DENSITY DONE - click here to jump to the \
emission/absorption section",
 BaseStyle->"Hyperlink",
 ButtonData->"EmAbs"]], "Text",
 FontSize->16,
 FontWeight->"Bold",ExpressionUUID->"afb092a9-6936-49b0-8522-eae641734326"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"67593ad8-87c0-4165-b34f-ac02906ba025"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"31ac4e80-7d3d-435e-87c4-4f9de9981776"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"b9f1a5fb-0fc8-4826-8725-629407ce2460"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "This section puts together all the terms needed to calculate ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["E", "-"], TraditionalForm]],ExpressionUUID->
  "128409ce-c303-44ec-8506-c8c00b6b8396"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["E", "+"], TraditionalForm]],ExpressionUUID->
  "d9a61411-21f9-4b57-ac35-4579bb0561ed"],
 "(t) : Note that the calculations below are not exact and take advantage of \
the fall off of the photon number distribution. The calculation is performed \
out to the value of maxn which",
 StyleBox[" must be",
  FontFamily->"Arial",
  FontVariations->{"Underline"->True}],
 " defined in each of the photon number distributions above"
}], "Section",
 CellChangeTimes->{{3.5563317114920173`*^9, 3.5563317315443077`*^9}, {
  3.611703679231784*^9, 3.611703779025159*^9}, {3.611703827588044*^9, 
  3.611703879489335*^9}, {3.630610359977434*^9, 3.630610361490637*^9}},
 Background->RGBColor[0., 0.5019607843137255, 0.7529411764705882],
 CellTags->{
  "Final", "EmAbs"},ExpressionUUID->"9d18071f-a516-476a-9ec0-6135485f4e5c"],

Cell[CellGroupData[{

Cell["\<\
Define the number of 2-level molecules-This number can be changed. the number \
given below is large and results in a very large calculation time. The most I \
have ever done is 100 and the least 1.\
\>", "Subsection",
 CellChangeTimes->{{3.6286402235863914`*^9, 3.6286402513232403`*^9}, {
  3.6286422779852*^9, 3.6286422947864294`*^9}, {3.628642422035853*^9, 
  3.6286424545463095`*^9}, {3.631149101783841*^9, 
  3.6311491255270824`*^9}},ExpressionUUID->"f60f2214-f343-49d4-99f3-\
c47ec3072f5c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"nM", ",", "time", ",", "div"}], "]"}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ActionMenu", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<Choose the number of Two Level Molecules\\n by selecting the \
down arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<nM = 1\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"nM", "=", "1"}], ";"}], ")"}]}], ",", 
         RowBox[{"\"\<nM = 5\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"nM", "=", "5"}], ";"}], ")"}]}], ",", 
         RowBox[{"\"\<nM = 10\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"nM", "=", "10"}], ";"}], ")"}]}], ",", 
         RowBox[{"\"\<nM = 20\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"nM", "=", "20"}], ";"}], ")"}]}], ",", 
         RowBox[{"\"\<nM = 50\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"nM", "=", "50"}], ";"}], ")"}]}], ",", 
         RowBox[{"\"\<nM = 100\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"nM", "=", "100"}], ";"}], ")"}]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Dynamic", "[", "nM", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ActionMenu", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<Choose the Ending Time\\n by selecting the down arrow\>\"", ",", 
         "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<time = 2\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"time", "=", "2"}], ";"}], ")"}]}], ",", 
         RowBox[{"\"\<time = 4\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"time", "=", "4"}], ";"}], ")"}]}], ",", 
         RowBox[{"\"\<time = 10\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"time", "=", "10"}], ";"}], ")"}]}], ",", 
         RowBox[{"\"\<time = 20\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"time", "=", "20"}], ";"}], ")"}]}], ",", 
         RowBox[{"\"\<time = 40\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"time", "=", "40"}], ";"}], ")"}]}], ",", 
         RowBox[{"\"\<time = 80\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"time", "=", "80"}], ";"}], ")"}]}], ",", 
         RowBox[{"\"\<time = 200\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"time", "=", "200"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
     ",", 
     RowBox[{"Dynamic", "[", "time", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ActionMenu", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<Choose the number of time divisions\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<div = 2\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"div", "=", "2"}], ";"}], ")"}]}], ",", 
         RowBox[{"\"\<div = 4\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"div", "=", "4"}], ";"}], ")"}]}], ",", 
         RowBox[{"\"\<div = 8\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"div", "=", "8"}], ";"}], ")"}]}], ",", 
         RowBox[{"\"\<div = 16\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"div", "=", "16"}], ";"}], ")"}]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Dynamic", "[", "div", "]"}]}], "}"}], ",", 
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<\\n \\n Then go to the Off Resonance menu\>\"", ",", "24", ",", 
     "Bold", ",", "Red"}], "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.9956521482669744`*^9, 3.9956521482669744`*^9}, {
  3.9956526344557123`*^9, 3.9956526373319745`*^9}, {3.995652925177389*^9, 
  3.995652954207487*^9}},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->"In[32]:=",ExpressionUUID->"02866ebf-3260-416c-8851-6d140cbffd0c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the number of Two Level Molecules\\n by selecting \
the down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"nM = 1\"\>":>($CellContext`nM = 1; 
      Null), "\<\"nM = 5\"\>":>($CellContext`nM = 5; 
      Null), "\<\"nM = 10\"\>":>($CellContext`nM = 10; 
      Null), "\<\"nM = 20\"\>":>($CellContext`nM = 20; 
      Null), "\<\"nM = 50\"\>":>($CellContext`nM = 50; 
      Null), "\<\"nM = 100\"\>":>($CellContext`nM = 100; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`nM, StandardForm],
      ImageSizeCache->{11.435937881469727`, {0., 7.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Ending Time\\n by selecting the down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"time = 2\"\>":>($CellContext`time = 
       2; Null), "\<\"time = 4\"\>":>($CellContext`time = 4; 
      Null), "\<\"time = 10\"\>":>($CellContext`time = 10; 
      Null), "\<\"time = 20\"\>":>($CellContext`time = 20; 
      Null), "\<\"time = 40\"\>":>($CellContext`time = 40; 
      Null), "\<\"time = 80\"\>":>($CellContext`time = 80; 
      Null), "\<\"time = 200\"\>":>($CellContext`time = 200; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`time, StandardForm],
      ImageSizeCache->{17.15390682220459, {0., 7.}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the number of time divisions\\n by selecting the \
down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {"\<\"div = 2\"\>":>($CellContext`div = 
       2; Null), "\<\"div = 4\"\>":>($CellContext`div = 4; 
      Null), "\<\"div = 8\"\>":>($CellContext`div = 8; 
      Null), "\<\"div = 16\"\>":>($CellContext`div = 16; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`div, StandardForm],
      ImageSizeCache->{22.871875762939453`, {0., 7.}}]}], "}"}], ",", 
   StyleBox["\<\"\\n \\n Then go to the Off Resonance menu\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontWeight->Bold,
    FontColor->RGBColor[1, 0, 0]]}], "}"}]], "Output",
 CellChangeTimes->{3.9956530509538584`*^9, 3.995739002347374*^9, 
  3.99573933006153*^9, 3.99574000812791*^9, 3.9957692019107976`*^9, 
  3.995809337828427*^9, 3.99581128478257*^9, 3.99581219082749*^9, 
  3.995844857429264*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"fd50f73b-c678-4217-abc0-78c93f0421a5"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"d44ef755-4d84-4ea3-a2ab-c63f72b607e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"OPTIONAL", " ", "truncation"}], "-", 
     RowBox[{"run", " ", "ONCE", " ", "per", " ", "density"}]}], ",", 
    RowBox[{"after", " ", "the", " ", "density", " ", "build"}], ",", 
    RowBox[{
     RowBox[{"to", " ", "shorten", " ", "the", " ", "final", " ", 
      RowBox[{"calculation", ".", "Sets"}], " ", "the", " ", "range", " ", 
      "only"}], ";", 
     RowBox[{"do", " ", "NOT", " ", "chop", " ", "tab1", " ", "itself", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "the", " ", "driver", " ", "indexes", " ", "the", " ", "full", " ", 
         "array"}], ")"}], ".", "Skip"}], " ", "this", " ", "cell", " ", "to",
       " ", "use", " ", "the", " ", 
      RowBox[{"density", "'"}], "s", " ", "own", " ", "full", " ", 
      RowBox[{"range", "."}]}]}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"minn", "=", 
     RowBox[{"Max", "[", 
      RowBox[{"0", ",", 
       RowBox[{"Floor", "[", 
        RowBox[{"N", "[", 
         RowBox[{"nmean", "-", 
          RowBox[{"3", " ", 
           RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}], "]"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"maxn", "=", 
     RowBox[{"Floor", "[", 
      RowBox[{"N", "[", 
       RowBox[{"nmean", "+", 
        RowBox[{"6", " ", 
         RowBox[{"Sqrt", "[", "var", "]"}]}]}], "]"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9956809782120085`*^9, 3.9956809782120085`*^9}},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"05f50bb7-d253-43ae-a318-6e6dd858b6b6"],

Cell["\<\
(* OPTIONAL truncation - run ONCE per density, after the density build,
   to shorten the final calculation. Sets the range variables only; do
   NOT chop tab1 itself (the driver indexes the full array).
   Skip this cell to use the density's own full range. *)
minn = Max[0, Floor[N[nmean - 3 Sqrt[var]]]];
maxn = Floor[N[nmean + 6 Sqrt[var]]];\
\>", "Input",ExpressionUUID->"3d9e5840-6998-4a26-8ab0-d3eb7971c410"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Run the next cell twice once for Beta=0 and the other time for the Beta you \
want.\
\>", "Section",
 CellChangeTimes->{{3.8305440893893743`*^9, 3.8305440929453726`*^9}, 
   3.8305441263843718`*^9, {3.9956337518235855`*^9, 
   3.9956338240886803`*^9}},ExpressionUUID->"83091097-9b3b-40d3-86d0-\
90756b6a1caf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "bet", "]"}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ActionMenu", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<Choose the Off Resonance Parameter\\n by selecting the down \
arrow\>\"", ",", "18", ",", "Bold", ",", "Red"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<bet = -100\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bet", "=", 
             RowBox[{"-", "100"}]}], ";"}], ")"}]}], ",", 
         RowBox[{"\"\<bet = -80\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bet", "=", 
             RowBox[{"-", "80"}]}], ";"}], ")"}]}], ",", 
         RowBox[{"\"\<bet = -40\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bet", "=", 
             RowBox[{"-", "40"}]}], ";"}], ")"}]}], ",", 
         RowBox[{"\"\<bet = -20\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bet", "=", 
             RowBox[{"-", "20"}]}], ";"}], ")"}]}], ",", 
         RowBox[{"\"\<bet = -10\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bet", "=", 
             RowBox[{"-", "10"}]}], ";"}], ")"}]}], ",", 
         RowBox[{"\"\<bet = 0\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bet", "=", "0"}], ";"}], ")"}]}], ",", 
         RowBox[{"\"\<bet = 10\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bet", "=", "10"}], ";"}], ")"}]}], ",", 
         RowBox[{"\"\<bet = 20\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bet", "=", "20"}], ";"}], ")"}]}], ",", 
         RowBox[{"\"\<bet = 40\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bet", "=", "40"}], ";"}], ")"}]}], ",", 
         RowBox[{"\"\<bet = 80\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bet", "=", "80"}], ";"}], ")"}]}], ",", 
         RowBox[{"\"\<bet = 100\>\"", ":>", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bet", "=", "100"}], ";"}], ")"}]}]}], "}"}]}], "]"}], 
     ",", 
     RowBox[{"Dynamic", "[", "bet", "]"}]}], "}"}], ",", 
   RowBox[{"Style", "[", 
    RowBox[{
    "\"\<\\n \\n Then Execute: the del line, the driver, and the SAVE cell \
for this case\>\"", ",", "24", ",", "Bold", ",", "Red"}], "]"}]}], 
  "}"}]}], "Input",
 CellChangeTimes->{{3.9956523959172964`*^9, 3.9956523959172964`*^9}, {
   3.995652812086193*^9, 3.9956528178951583`*^9}, {3.995653021642746*^9, 
   3.9956530358431835`*^9}, 3.9956530753869095`*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"34b1f0c8-6f28-48e2-a878-1149b9c33cd1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     ActionMenuBox[
      StyleBox["\<\"Choose the Off Resonance Parameter\\n by selecting the \
down arrow\"\>",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->18,
       FontWeight->Bold,
       FontColor->RGBColor[
        1, 0, 0]], {"\<\"bet = -100\"\>":>($CellContext`bet = -100; 
      Null), "\<\"bet = -80\"\>":>($CellContext`bet = -80; 
      Null), "\<\"bet = -40\"\>":>($CellContext`bet = -40; 
      Null), "\<\"bet = -20\"\>":>($CellContext`bet = -20; 
      Null), "\<\"bet = -10\"\>":>($CellContext`bet = -10; 
      Null), "\<\"bet = 0\"\>":>($CellContext`bet = 0; 
      Null), "\<\"bet = 10\"\>":>($CellContext`bet = 10; 
      Null), "\<\"bet = 20\"\>":>($CellContext`bet = 20; 
      Null), "\<\"bet = 40\"\>":>($CellContext`bet = 40; 
      Null), "\<\"bet = 80\"\>":>($CellContext`bet = 80; 
      Null), "\<\"bet = 100\"\>":>($CellContext`bet = 100; Null)}], ",", 
     DynamicBox[ToBoxes[$CellContext`bet, StandardForm],
      ImageSizeCache->{5.717968940734863, {0., 7.}}]}], "}"}], ",", 
   StyleBox["\<\"\\n \\n Then Execute: the del line, the driver, and the SAVE \
cell for this case\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->24,
    FontWeight->Bold,
    FontColor->RGBColor[1, 0, 0]]}], "}"}]], "Output",
 CellChangeTimes->{{3.9956530778836975`*^9, 3.9956531039804096`*^9}, 
   3.99573903158463*^9, 3.9957393844622583`*^9, 3.9957400298298607`*^9, 
   3.995741042995312*^9, 3.995741410899838*^9, 3.9957692339276695`*^9, 
   3.99576933815174*^9, 3.9957698640483823`*^9, 3.9958093724389935`*^9, 
   3.995844906017661*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"6d3dc26a-7226-42f1-b4d7-5850846f998d"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nMo2", "=", 
   RowBox[{"nM", "/", "2"}]}], ";", 
  RowBox[{"del", "=", 
   RowBox[{
    RowBox[{"bet", "^", "2"}], "/", "4"}]}], ";", 
  StyleBox[
   RowBox[{"jst", "=", "minn"}],
   FontColor->GrayLevel[0]], 
  StyleBox[";",
   FontColor->GrayLevel[0]], 
  StyleBox[
   RowBox[{"di", "=", "1"}],
   FontColor->GrayLevel[0]], 
  StyleBox[";",
   FontColor->GrayLevel[0]], 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"minn", "\[NotEqual]", "0"}], ",", 
    RowBox[{"di", "=", 
     RowBox[{"minn", "+", "1"}]}]}], "]"}], ";", 
  RowBox[{"trr", "=", 
   RowBox[{"2", "Pi", " ", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"nmean", "+", "del"}], "]"}]}]}], ";", 
  RowBox[{"If", " ", "[", 
   RowBox[{
    RowBox[{"jkm", "\[NotEqual]", "1"}], ",", " ", 
    RowBox[{"trr", "=", 
     RowBox[{"4", " ", "Pi", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"nM", "-", "nmean", "+", "del"}], "]"}]}]}]}], "]"}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"jkm", "\[NotEqual]", "2"}], ",", 
    RowBox[{"di", "=", 
     RowBox[{"di", "-", "1"}]}]}], "]"}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"jkm", "\[NotEqual]", "2"}], ",", 
    RowBox[{"jst", "=", 
     RowBox[{"jst", "-", "1"}]}]}], "]"}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"jkm", "<", "2"}], ",", 
    RowBox[{
     StyleBox["statetlms",
      FontColor->GrayLevel[0]], 
     StyleBox["=",
      FontColor->GrayLevel[0]], 
     RowBox[{
      RowBox[{"ToString", "[", "nM", "]"}], "<>", "\"\< TLMs all up\>\""}]}], 
    ",", 
    RowBox[{
     StyleBox["statetlms",
      FontColor->GrayLevel[0]], 
     StyleBox["=",
      FontColor->GrayLevel[0]], 
     RowBox[{
      RowBox[{"ToString", "[", "nM", "]"}], "<>", 
      "\"\< TLMs all down\>\""}]}]}], "]"}], ";", 
  RowBox[{"state", "=", "\"\<Resonant Case\>\""}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"bet", "\[NotEqual]", "0"}], ",", 
    RowBox[{"state", "=", 
     RowBox[{"\"\<Non Resonant Case with \[CapitalDelta] = \>\"", "<>", 
      RowBox[{"ToString", "[", "del", "]"}]}]}]}], "]"}], ";", 
  RowBox[{"title", "=", 
   RowBox[{"Style", "[", 
    RowBox[{
     RowBox[{
     "\"\<    \\!\\(\\*SubscriptBox[\\(S\\), \\(1\\)]\\)(\>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", "nmean", "]"}], "]"}], "<>", "\"\<,\>\"", "<>", 
      RowBox[{"ToString", "[", "nM", "]"}], "<>", "\"\<,\[Tau])\>\""}], ",", 
     "Bold", ",", "18"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"jkm", "!=", "1"}], ",", 
    RowBox[{"title", "=", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"\"\<\\!\\(\\*SubscriptBox[\\(S\\), \\(4\\)]\\)(\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"N", "[", "nmean", "]"}], "]"}], "<>", "\"\<,\>\"", "<>", 
        RowBox[{"ToString", "[", "nM", "]"}], "<>", "\"\<,\[Tau])\>\""}], ",",
        "Bold", ",", "18"}], "]"}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Abs", "[", "mtlm", "]"}], "!=", 
     RowBox[{"nM", "/", "2"}]}], ",", 
    RowBox[{"title", "=", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"\"\<S(\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"N", "[", "nmean", "]"}], "]"}], "<>", "\"\<,\>\"", "<>", 
        RowBox[{"ToString", "[", "nM", "]"}], "<>", "\"\<,m=\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"N", "[", "mtlm", "]"}], "]"}], "<>", "\"\<,\[Tau])\>\""}], 
       ",", "Bold", ",", "18"}], "]"}]}]}], "]"}], ";", 
  RowBox[{"zm", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "minn", ",", "maxn"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"zm", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "=", 
     RowBox[{"ab", "[", 
      RowBox[{"nM", ",", 
       RowBox[{"i", "+", "jst"}], ",", "mtlm", ",", "bet"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"maxn", "-", "minn"}]}], "}"}]}], "]"}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "If", " ", "I", " ", "want", " ", "a", " ", "specified", " ", "value", 
     " ", "for", " ", "n"}], ",", " ", 
    RowBox[{
    "I", " ", "enter", " ", "it", " ", "in", " ", "place", " ", "of", " ", 
     "i", " ", "in", " ", "ab"}]}], "*)"}], 
  RowBox[{"tab2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "minn", ",", "maxn"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"zm", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"zm", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"tab2", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "=", 
     RowBox[{"sgn", " ", 
      RowBox[{"tab1", "[", 
       RowBox[{"[", 
        RowBox[{"i", "+", "di"}], "]"}], "]"}], " ", 
      RowBox[{"zm", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"maxn", "-", "minn"}]}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.678894066154934*^9, 3.6788940681231966`*^9}, {
   3.6976891328036556`*^9, 3.6976891458601255`*^9}, {3.6977206256610417`*^9, 
   3.697720656242112*^9}, {3.8292529825371523`*^9, 3.829252986949154*^9}, {
   3.8292536125121536`*^9, 3.829253613362158*^9}, {3.8295261922529564`*^9, 
   3.829526233650956*^9}, {3.829527290194956*^9, 3.829527295719956*^9}, {
   3.8295281852619605`*^9, 3.8295281861169577`*^9}, {3.8295287619929557`*^9, 
   3.8295287819269557`*^9}, {3.8295294711086626`*^9, 3.829529474338661*^9}, {
   3.8302958466802335`*^9, 3.8302958606232347`*^9}, {3.830297374512282*^9, 
   3.8302973788142815`*^9}, {3.8302982970365305`*^9, 3.830298298937739*^9}, {
   3.830301634106166*^9, 3.8303016426371636`*^9}, {3.8303666370568485`*^9, 
   3.830366651335848*^9}, {3.830379193461464*^9, 3.8303792063654613`*^9}, {
   3.830385141070224*^9, 3.830385153515224*^9}, {3.8303859318242235`*^9, 
   3.8303859424702263`*^9}, {3.8303859740412245`*^9, 3.830385983070224*^9}, {
   3.8305442841893787`*^9, 3.830544389461382*^9}, 3.830544801838373*^9, {
   3.8305450994003725`*^9, 3.8305451464003725`*^9}, {3.830545277770382*^9, 
   3.830545278488373*^9}, {3.8305453147383766`*^9, 3.830545352073374*^9}, {
   3.8305467537313733`*^9, 3.8305467638243723`*^9}, {3.8313984561709557`*^9, 
   3.8313984623709545`*^9}, {3.8313987001189547`*^9, 
   3.8313987044589605`*^9}, {3.831413908907956*^9, 3.831413915171957*^9}, {
   3.8314152449873266`*^9, 3.8314152461143284`*^9}, {3.8314311120472956`*^9, 
   3.8314311143472953`*^9}, {3.831492716634155*^9, 3.8314927172001524`*^9}, {
   3.8315099890603013`*^9, 3.8315100007222996`*^9}, {3.8315328068644757`*^9, 
   3.831532809085477*^9}, 3.9956341414947925`*^9, {3.9956530003655634`*^9, 
   3.995653008717809*^9}, 3.995653042818435*^9, {3.9956804504707236`*^9, 
   3.9956804578089213`*^9}, 3.995684524103382*^9},
 FontSize->12,
 CellLabel->
  "In[537]:=",ExpressionUUID->"a7946c1c-c29f-4128-bff5-e8e7f7f6b9d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Run the next cell for the Resonant case then go back \
and run the cell above for non resonance",
 FontColor->GrayLevel[0]]], "Section",
 CellChangeTimes->{{3.8305440893893743`*^9, 3.8305440929453726`*^9}, 
   3.8305441263843718`*^9, {3.9956337518235855`*^9, 3.9956338240886803`*^9}, {
   3.995634184667444*^9, 3.9956342042629375`*^9}, {3.9956344287791843`*^9, 
   3.9956344606173506`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"bd2a04ba-bc46-403c-b723-66148531bf26"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"SAVE", " ", "GREEN"}], "-", 
     RowBox[{
     "execute", " ", "right", " ", "after", " ", "the", " ", "driver", " ", 
      "ran", " ", "with", " ", "bet"}]}], "=", "0"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"freqsG", "=", 
     RowBox[{"N", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"zm", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"maxn", "-", "minn"}]}], "}"}]}], "]"}], "]"}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"wtsG", "=", 
     RowBox[{"N", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"tab2", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"maxn", "-", "minn"}]}], "}"}]}], "]"}], "]"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.995634226075593*^9, 3.995634234144264*^9}, 
   3.9956357814412622`*^9},
 CellLabel->
  "In[540]:=",ExpressionUUID->"c3c8da87-b868-4ac6-a230-5eb35dac2c66"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Run the next cell for the Non Resonant Case",
 FontColor->GrayLevel[0]]], "Section",
 CellChangeTimes->{{3.8305440893893743`*^9, 3.8305440929453726`*^9}, 
   3.8305441263843718`*^9, {3.9956337518235855`*^9, 3.9956338240886803`*^9}, {
   3.995634184667444*^9, 3.9956342042629375`*^9}, {3.995634320387192*^9, 
   3.995634335425096*^9}},
 Background->RGBColor[
  1., 0.00784313725490196, 
   0.00784313725490196],ExpressionUUID->"7167e2c7-31c1-4274-87e7-\
1b98283318db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"SAVE", " ", "RED"}], "-", 
     RowBox[{
     "execute", " ", "right", " ", "after", " ", "the", " ", "driver", " ", 
      "ran", " ", "with", " ", "bet"}]}], "=", "20"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"freqsR", "=", 
     RowBox[{"N", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"zm", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"maxn", "-", "minn"}]}], "}"}]}], "]"}], "]"}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"wtsR", "=", 
     RowBox[{"N", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"tab2", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"maxn", "-", "minn"}]}], "}"}]}], "]"}], "]"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.995634420126773*^9, 3.995634425011977*^9}, 
   3.9956358443025465`*^9},
 CellLabel->
  "In[304]:=",ExpressionUUID->"25249be0-7df9-4834-be95-f9a7e7a15f2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"TWO", "-", 
      RowBox[{
      "CURVE", " ", "windowed", " ", "plot", " ", "WITH", " ", "information", 
       " ", 
       RowBox[{"box", ".", "Uses"}], " ", "the", " ", "saved", " ", 
       RowBox[{"freqsG", "/", "wtsG"}], " ", 
       RowBox[{"(", 
        RowBox[{"bet", "=", "0"}], ")"}], " ", "and", " ", 
       RowBox[{"freqsR", "/", "wtsR"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"bet", " ", "not", " ", "0"}], ")"}], ".", "Common"}], " ", 
       "clock"}]}], "=", 
     RowBox[{
      RowBox[{"the", " ", "non"}], "-", 
      RowBox[{"resonant", " ", "revival", " ", "time"}]}]}], ",", 
    RowBox[{
    "so", " ", "red", " ", "revivals", " ", "sit", " ", "at", " ", "integer", 
     " ", "tau", " ", "and", " ", "green", " ", "at", " ", "resSpace", " ", 
     RowBox[{"apart", ".", "Edit"}], " ", "only", " ", "the", " ", 
     RowBox[{"tstart", "/", "tend"}], " ", 
     RowBox[{"line", "."}]}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"tstart", "=", "0"}], ";", 
    RowBox[{"tend", "=", "time"}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SkKernel", "=", 
     RowBox[{"Compile", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"t", ",", "_Real"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"fr", ",", "_Real", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"wt", ",", "_Real", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"wt", ".", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{"fr", "*", 
           RowBox[{"t", "/", "2"}]}], "]"}], "^", "2"}]}], ",", 
       RowBox[{"RuntimeOptions", "->", "\"\<Speed\>\""}], ",", 
       RowBox[{"RuntimeAttributes", "->", 
        RowBox[{"{", "Listable", "}"}]}], ",", 
       RowBox[{"Parallelization", "->", "True"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"trrPlot", "=", 
     RowBox[{"2", " ", "Pi", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"nmean", "+", "del"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"jkm", "==", "2"}], ",", 
      RowBox[{"trrPlot", "=", 
       RowBox[{"4", " ", "Pi", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"nM", "-", "nmean", "+", "del"}], "]"}]}]}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"trr", "==", "0"}], ",", 
      RowBox[{"trr", "=", "2"}]}], "]"}], ";"}], "   ", 
   RowBox[{"(*", 
    RowBox[{"tau", "=", 
     RowBox[{
     "gamma", " ", "t", " ", "for", " ", "resonant", " ", "vacuum", " ", 
      "runs"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"npts", "=", 
     RowBox[{"Max", "[", 
      RowBox[{"4000", ",", 
       RowBox[{"Ceiling", "[", 
        RowBox[{"20", " ", 
         RowBox[{"(", 
          RowBox[{"tend", "-", "tstart"}], ")"}], " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"maxn", "+", "1", "+", "del"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"nmean", "+", "del"}], ")"}]}], "]"}]}], "]"}]}], "]"}]}],
     ";"}], "\n", 
   RowBox[{
    RowBox[{"tgrid", "=", 
     RowBox[{"Subdivide", "[", 
      RowBox[{
       RowBox[{"N", "[", "tstart", "]"}], ",", 
       RowBox[{"N", "[", "tend", "]"}], ",", "npts"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SG", "=", 
     RowBox[{
      RowBox[{"-", "4"}], "*", 
      RowBox[{"SkKernel", "[", 
       RowBox[{
        RowBox[{"trrPlot", "*", "tgrid"}], ",", "freqsG", ",", "wtsG"}], 
       "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SR", "=", 
     RowBox[{
      RowBox[{"-", "4"}], "*", 
      RowBox[{"SkKernel", "[", 
       RowBox[{
        RowBox[{"trrPlot", "*", "tgrid"}], ",", "freqsR", ",", "wtsR"}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"resSpace", "=", 
     RowBox[{"revEst2", "[", 
      RowBox[{"SG", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"tend", "-", "tstart"}], ")"}], "/", "npts"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"nonresSpace", "=", 
     RowBox[{"revEst2", "[", 
      RowBox[{"SR", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"tend", "-", "tstart"}], ")"}], "/", "npts"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"infoBox", "=", 
     RowBox[{"Framed", "[", 
      RowBox[{
       RowBox[{"Column", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"densityLable", ",", "Bold", ",", "14"}], "]"}], ",", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{
               RowBox[{"\"\<Mean photon number = \>\"", "<>", 
                RowBox[{"ToString", "[", 
                 RowBox[{"N", "[", 
                  RowBox[{"nmean", ",", "5"}], "]"}], "]"}], "<>", 
                "\"\<,   variance = \>\"", "<>", 
                RowBox[{"ToString", "[", 
                 RowBox[{"N", "[", 
                  RowBox[{"var", ",", "5"}], "]"}], "]"}]}], ",", "13"}], 
              "]"}], ","}], "*)"}], 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"ToString", "[", "nM", "]"}], "<>", 
              "\"\< TLM(s), initial m = \>\"", "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"N", "[", "mtlm", "]"}], "]"}], "<>", 
              RowBox[{"Which", "[", 
               RowBox[{
                RowBox[{"mtlm", "==", 
                 RowBox[{"nM", "/", "2"}]}], ",", "\"\<   EMISSION (S1)\>\"", 
                ",", 
                RowBox[{"mtlm", "==", 
                 RowBox[{
                  RowBox[{"-", "nM"}], "/", "2"}]}], ",", 
                "\"\<   ABSORPTION (S4)\>\"", ",", "True", ",", 
                "\"\<   GENERAL m:  S > 0 net emission, S < 0 net \
absorption\>\""}], "]"}]}], ",", "13"}], "]"}], ",", 
           RowBox[{"Row", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
               "\"\<Revival spacing on this axis (numerical estimate):  \>\"",
                 ",", "13"}], "]"}], ",", 
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"\"\<resonant = \>\"", "<>", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"N", "[", 
                   RowBox[{"resSpace", ",", "4"}], "]"}], "]"}]}], ",", 
                RowBox[{"Darker", "[", "Green", "]"}], ",", "13"}], "]"}], 
              ",", 
              RowBox[{"Style", "[", 
               RowBox[{"\"\<,   \>\"", ",", "13"}], "]"}], ",", 
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"\"\<non-resonant = \>\"", "<>", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"N", "[", 
                   RowBox[{"nonresSpace", ",", "4"}], "]"}], "]"}]}], ",", 
                "Red", ",", "13"}], "]"}]}], "}"}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"\"\<One tau unit = gamma t of \>\"", "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"N", "[", 
                RowBox[{"trrPlot", ",", "5"}], "]"}], "]"}], "<>", 
              "\"\<;   window: tau = \>\"", "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"N", "[", "tstart", "]"}], "]"}], "<>", "\"\< to \>\"",
               "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"N", "[", "tend", "]"}], "]"}]}], ",", "13"}], "]"}]}],
           "}"}], ",", 
         RowBox[{"Spacings", "->", "0.4"}]}], "]"}], ",", 
       RowBox[{"Background", "->", "White"}], ",", 
       RowBox[{"FrameMargins", "->", "8"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"picBoth", "=", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"tgrid", ",", "SG"}], "}"}], "]"}], ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"tgrid", ",", "SR"}], "}"}], "]"}]}], "}"}], ",", 
       RowBox[{"PlotRange", "->", "All"}], ",", 
       RowBox[{"ImageSize", "->", "Full"}], ",", 
       RowBox[{"AspectRatio", "->", 
        RowBox[{"1", "/", "4"}]}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Darker", "[", "Green", "]"}], ",", 
            RowBox[{"AbsoluteThickness", "[", "0.25", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Red", ",", 
            RowBox[{"AbsoluteThickness", "[", "0.25", "]"}]}], "}"}]}], 
         "}"}]}], ",", 
       RowBox[{"Frame", "->", "True"}], ",", 
       RowBox[{"Background", "->", "White"}], ",", 
       RowBox[{"FrameLabel", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<tau  (revival units)\>\"", ",", "Bold", ",", "14"}], 
           "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<S\>\"", ",", "Bold", ",", "14"}], "]"}]}], "}"}]}], 
       ",", 
       RowBox[{"PlotLabel", "->", "infoBox"}]}], "]"}]}], ";"}], "\n", 
   "picBoth"}]}]], "Input",
 CellChangeTimes->{{3.995651418827053*^9, 3.995651418827053*^9}, 
   3.995653991776614*^9, {3.9956542527472076`*^9, 3.995654257501012*^9}, 
   3.9956547010366917`*^9, 3.9956556291022015`*^9, 3.9956559412039337`*^9, {
   3.995656053827939*^9, 3.9956560834159036`*^9}, 3.995656700919344*^9, {
   3.9956568759926853`*^9, 3.995656876432638*^9}, {3.9956569231388874`*^9, 
   3.995656923625698*^9}, 3.9956576989681044`*^9, 3.9956578347241583`*^9, 
   3.9956848116206284`*^9, {3.9957400632771463`*^9, 3.99574006419374*^9}, {
   3.995740432996377*^9, 3.9957404334154396`*^9}, {3.9957414416192985`*^9, 
   3.9957414422868752`*^9}, {3.995741896781245*^9, 3.99574189734226*^9}, 
   3.995767660436194*^9, 3.995767704012105*^9, 3.99576850769744*^9, 
   3.9957685546240163`*^9},
 CellLabel->
  "In[306]:=",ExpressionUUID->"1ce8bcb6-8dc1-4b3f-b9d6-41718b828a5a"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"bd45111f-395e-48b2-8030-4588e0a700d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["If you want to examine oscillations at a later time, \
execute the following cell, change the value of tstart to the value you want. \
Then enter the tend time as well",
 FontColor->GrayLevel[0]]], "Section",
 CellChangeTimes->{{3.8305440893893743`*^9, 3.8305440929453726`*^9}, 
   3.8305441263843718`*^9, {3.9956337518235855`*^9, 3.9956338240886803`*^9}, {
   3.995634184667444*^9, 3.9956342042629375`*^9}, {3.995634320387192*^9, 
   3.995634335425096*^9}, {3.995635237870882*^9, 3.995635282606132*^9}, {
   3.995635337353391*^9, 3.995635371228264*^9}, {3.995636498087925*^9, 
   3.9956365255389013`*^9}},
 Background->RGBColor[
  0.00784313725490196, 1., 
   0.00784313725490196],ExpressionUUID->"0efa69e0-e968-4fd0-b3c8-\
c105324e8287"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"TWO", "-", 
     RowBox[{
     "CURVE", " ", "windowed", " ", "plot", " ", "WITH", " ", "information", 
      " ", "box"}], "-", 
     RowBox[{"works", " ", "for", " ", "ANY", " ", "window"}]}], ",", 
    RowBox[{"early", " ", "or", " ", 
     RowBox[{"late", ".", "Uses"}], " ", "saved", " ", 
     RowBox[{"freqsG", "/", "wtsG"}], " ", "and", " ", 
     RowBox[{"freqsR", "/", 
      RowBox[{"wtsR", ".", "Edit"}]}], " ", "only", " ", "the", " ", 
     RowBox[{"tstart", "/", "tend"}], " ", 
     RowBox[{"line", ".", "In"}], " ", "these", " ", "tau", " ", "units", " ",
      "the", " ", "red", " ", "revivals", " ", "sit", " ", "at", " ", 
     "integers"}], ",", 
    RowBox[{"green", " ", "at", " ", "resSpace", " ", 
     RowBox[{"apart", "."}]}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"tstart", "=", "500"}], ";", 
    RowBox[{"tend", "=", "504"}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SkKernel", "=", 
     RowBox[{"Compile", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"t", ",", "_Real"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"fr", ",", "_Real", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"wt", ",", "_Real", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"wt", ".", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{"fr", "*", 
           RowBox[{"t", "/", "2"}]}], "]"}], "^", "2"}]}], ",", 
       RowBox[{"RuntimeOptions", "->", "\"\<Speed\>\""}], ",", 
       RowBox[{"RuntimeAttributes", "->", 
        RowBox[{"{", "Listable", "}"}]}], ",", 
       RowBox[{"Parallelization", "->", "True"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"trrPlot", "=", 
     RowBox[{"2", " ", "Pi", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"nmean", "+", "del"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"jkm", "==", "2"}], ",", 
      RowBox[{"trrPlot", "=", 
       RowBox[{"4", " ", "Pi", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"nM", "-", "nmean", "+", "del"}], "]"}]}]}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"trr", "==", "0"}], ",", 
      RowBox[{"trr", "=", "2"}]}], "]"}], ";"}], "   ", 
   RowBox[{"(*", 
    RowBox[{"tau", "=", 
     RowBox[{
     "gamma", " ", "t", " ", "for", " ", "resonant", " ", "vacuum", " ", 
      "runs"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"npts", "=", 
     RowBox[{"Max", "[", 
      RowBox[{"4000", ",", 
       RowBox[{"Ceiling", "[", 
        RowBox[{"20", " ", 
         RowBox[{"(", 
          RowBox[{"tend", "-", "tstart"}], ")"}], " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"maxn", "+", "1", "+", "del"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"nmean", "+", "del"}], ")"}]}], "]"}]}], "]"}]}], "]"}]}],
     ";"}], "\n", 
   RowBox[{
    RowBox[{"tgrid", "=", 
     RowBox[{"Subdivide", "[", 
      RowBox[{
       RowBox[{"N", "[", "tstart", "]"}], ",", 
       RowBox[{"N", "[", "tend", "]"}], ",", "npts"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SG", "=", 
     RowBox[{
      RowBox[{"-", "4"}], "*", 
      RowBox[{"SkKernel", "[", 
       RowBox[{
        RowBox[{"trrPlot", "*", "tgrid"}], ",", "freqsG", ",", "wtsG"}], 
       "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SR", "=", 
     RowBox[{
      RowBox[{"-", "4"}], "*", 
      RowBox[{"SkKernel", "[", 
       RowBox[{
        RowBox[{"trrPlot", "*", "tgrid"}], ",", "freqsR", ",", "wtsR"}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"resSpace", "=", 
     RowBox[{"revEst2", "[", 
      RowBox[{"SG", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"tend", "-", "tstart"}], ")"}], "/", "npts"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"nonresSpace", "=", 
     RowBox[{"revEst2", "[", 
      RowBox[{"SR", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"tend", "-", "tstart"}], ")"}], "/", "npts"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"infoBox", "=", 
     RowBox[{"Framed", "[", 
      RowBox[{
       RowBox[{"Column", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"densityLable", ",", "Bold", ",", "14"}], "]"}], ",", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{
               RowBox[{"\"\<Mean photon number = \>\"", "<>", 
                RowBox[{"ToString", "[", 
                 RowBox[{"N", "[", 
                  RowBox[{"nmean", ",", "5"}], "]"}], "]"}], "<>", 
                "\"\<,   variance = \>\"", "<>", 
                RowBox[{"ToString", "[", 
                 RowBox[{"N", "[", 
                  RowBox[{"var", ",", "5"}], "]"}], "]"}]}], ",", "13"}], 
              "]"}], ","}], "*)"}], 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"ToString", "[", "nM", "]"}], "<>", 
              "\"\< TLM(s), initial m = \>\"", "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"N", "[", "mtlm", "]"}], "]"}], "<>", 
              RowBox[{"Which", "[", 
               RowBox[{
                RowBox[{"mtlm", "==", 
                 RowBox[{"nM", "/", "2"}]}], ",", "\"\<   EMISSION (S1)\>\"", 
                ",", 
                RowBox[{"mtlm", "==", 
                 RowBox[{
                  RowBox[{"-", "nM"}], "/", "2"}]}], ",", 
                "\"\<   ABSORPTION (S4)\>\"", ",", "True", ",", 
                "\"\<   GENERAL m:  S > 0 net emission, S < 0 net \
absorption\>\""}], "]"}]}], ",", "13"}], "]"}], ",", 
           RowBox[{"Row", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
               "\"\<Revival spacing on this axis (numerical estimate):  \>\"",
                 ",", "13"}], "]"}], ",", 
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"\"\<resonant = \>\"", "<>", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"N", "[", 
                   RowBox[{"resSpace", ",", "4"}], "]"}], "]"}]}], ",", 
                RowBox[{"Darker", "[", "Green", "]"}], ",", "13"}], "]"}], 
              ",", 
              RowBox[{"Style", "[", 
               RowBox[{"\"\<,   \>\"", ",", "13"}], "]"}], ",", 
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"\"\<non-resonant = \>\"", "<>", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"N", "[", 
                   RowBox[{"nonresSpace", ",", "4"}], "]"}], "]"}]}], ",", 
                "Red", ",", "13"}], "]"}]}], "}"}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"\"\<One tau unit = gamma t of \>\"", "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"N", "[", 
                RowBox[{"trrPlot", ",", "5"}], "]"}], "]"}], "<>", 
              "\"\<;   window: tau = \>\"", "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"N", "[", "tstart", "]"}], "]"}], "<>", "\"\< to \>\"",
               "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"N", "[", "tend", "]"}], "]"}]}], ",", "13"}], "]"}]}],
           "}"}], ",", 
         RowBox[{"Spacings", "->", "0.4"}]}], "]"}], ",", 
       RowBox[{"Background", "->", "White"}], ",", 
       RowBox[{"FrameMargins", "->", "8"}]}], "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"picBoth", "=", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"tgrid", ",", "SG"}], "}"}], "]"}], ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"tgrid", ",", "SR"}], "}"}], "]"}]}], "}"}], ",", 
       RowBox[{"PlotRange", "->", "All"}], ",", 
       RowBox[{"ImageSize", "->", "Full"}], ",", 
       RowBox[{"AspectRatio", "->", 
        RowBox[{"1", "/", "4"}]}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Darker", "[", "Green", "]"}], ",", 
            RowBox[{"AbsoluteThickness", "[", "0.25", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Red", ",", 
            RowBox[{"AbsoluteThickness", "[", "0.25", "]"}]}], "}"}]}], 
         "}"}]}], ",", 
       RowBox[{"Frame", "->", "True"}], ",", 
       RowBox[{"FrameLabel", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<tau  (revival units)\>\"", ",", "Bold", ",", "14"}], 
           "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<S\>\"", ",", "Bold", ",", "14"}], "]"}]}], "}"}]}], 
       ",", 
       RowBox[{"PlotLabel", "->", "infoBox"}]}], "]"}]}], ";"}], "\n", 
   "picBoth"}]}]], "Input",
 CellChangeTimes->{{3.9956534675671716`*^9, 3.9956534675671716`*^9}, {
   3.995654303870225*^9, 3.9956543105151205`*^9}, 3.995654640992337*^9, 
   3.9956556669893436`*^9, 3.995656114103241*^9, 3.9956566721065793`*^9, {
   3.995657746776475*^9, 3.9956577617863607`*^9}, 3.995657869556753*^9, 
   3.9956848403793783`*^9, {3.995741579772216*^9, 3.995741580744512*^9}, {
   3.9957418404239836`*^9, 3.9957418411435895`*^9}, 
   3.9957685740853195`*^9},ExpressionUUID->"5732b756-f7e8-45ce-866f-\
512f70d861dd"],

Cell[TextData[ButtonBox["Back to the photon-density chooser (top of notebook)",
 BaseStyle->"Hyperlink",
 ButtonData->"DensityChooser"]], "Text",
 FontSize->16,
 FontWeight->"Bold",ExpressionUUID->"d5d98442-d54a-428c-b6f5-38e4484d0693"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"FAST", " ", "windowed", " ", "plot"}], "-", 
     RowBox[{"single", " ", "curve"}]}], ",", 
    RowBox[{"with", " ", "info", " ", 
     RowBox[{"box", ".", "Run"}], " ", "AFTER", " ", "the", " ", 
     RowBox[{"driver", ".", "Plots"}], " ", "GREEN", " ", "when", " ", "the", 
     " ", "run", " ", "was", " ", "resonant", " ", 
     RowBox[{"(", 
      RowBox[{"bet", "=", "0"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"RED", " ", "when", " ", "non"}], "-", 
     RowBox[{
      RowBox[{"resonant", ".", "Axis"}], " ", "label", " ", "switches", " ", 
      "automatically", " ", "for", " ", "vacuum", " ", 
      RowBox[{"runs", ".", "Edit"}], " ", "only", " ", 
      RowBox[{"tstart", "/", 
       RowBox[{"tend", "."}]}]}]}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"tstart", "=", "0"}], ";", 
    RowBox[{"tend", "=", "time"}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vac", "=", 
     RowBox[{"(", 
      RowBox[{"trr", "==", "0"}], ")"}]}], ";", 
    RowBox[{"If", "[", 
     RowBox[{"vac", ",", 
      RowBox[{"trr", "=", "1"}]}], "]"}], ";"}], "   ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"resonant", " ", 
      RowBox[{"vacuum", ":", "tau"}]}], "=", 
     RowBox[{"gamma", " ", "t"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"axisLabel", "=", 
     RowBox[{"If", "[", 
      RowBox[{
      "vac", ",", "\"\<tau  (= gamma t)\>\"", ",", 
       "\"\<tau  (revival units)\>\""}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"curveColor", "=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"bet", "==", "0"}], ",", 
       RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"freqsAll", "=", 
     RowBox[{"trr", "*", 
      RowBox[{"N", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"zm", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"maxn", "-", "minn"}]}], "}"}]}], "]"}], "]"}], "]"}]}]}],
     ";"}], "\n", 
   RowBox[{
    RowBox[{"wtsAll", "=", 
     RowBox[{"N", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"tab2", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"maxn", "-", "minn"}]}], "}"}]}], "]"}], "]"}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"SkKernel", "=", 
     RowBox[{"Compile", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"t", ",", "_Real"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"fr", ",", "_Real", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"wt", ",", "_Real", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"wt", ".", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{"fr", "*", 
           RowBox[{"t", "/", "2"}]}], "]"}], "^", "2"}]}], ",", 
       RowBox[{"RuntimeOptions", "->", "\"\<Speed\>\""}], ",", 
       RowBox[{"RuntimeAttributes", "->", 
        RowBox[{"{", "Listable", "}"}]}], ",", 
       RowBox[{"Parallelization", "->", "True"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"EmE", "[", "t_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", "4"}], "*", 
      RowBox[{"SkKernel", "[", 
       RowBox[{"t", ",", "freqsAll", ",", "wtsAll"}], "]"}]}]}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{"npts", "=", 
     RowBox[{"Max", "[", 
      RowBox[{"20000", ",", 
       RowBox[{"Ceiling", "[", 
        RowBox[{"20", " ", 
         RowBox[{"(", 
          RowBox[{"tend", "-", "tstart"}], ")"}], " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"maxn", "+", "1", "+", "del"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"nmean", "+", "del"}], ")"}]}], "]"}]}], "]"}]}], "]"}]}],
     ";"}], "\n", 
   RowBox[{
    RowBox[{"tgrid", "=", 
     RowBox[{"Subdivide", "[", 
      RowBox[{
       RowBox[{"N", "[", "tstart", "]"}], ",", 
       RowBox[{"N", "[", "tend", "]"}], ",", "npts"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"resSpace", "=", 
     RowBox[{"revEst2", "[", 
      RowBox[{
       RowBox[{"EmE", "[", "tgrid", "]"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"tend", "-", "tstart"}], ")"}], "/", "npts"}]}], "]"}]}], 
    ";", 
    RowBox[{"infoBox", "=", 
     RowBox[{"Framed", "[", 
      RowBox[{
       RowBox[{"Column", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"densityLable", ",", "Bold", ",", "14"}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"ToString", "[", "nM", "]"}], "<>", 
              "\"\< TLM(s), initial m = \>\"", "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"N", "[", "mtlm", "]"}], "]"}], "<>", 
              RowBox[{"Which", "[", 
               RowBox[{
                RowBox[{"mtlm", "==", 
                 RowBox[{"nM", "/", "2"}]}], ",", "\"\<   EMISSION (S1)\>\"", 
                ",", 
                RowBox[{"mtlm", "==", 
                 RowBox[{
                  RowBox[{"-", "nM"}], "/", "2"}]}], ",", 
                "\"\<   ABSORPTION (S4)\>\"", ",", "True", ",", 
                "\"\<   GENERAL m:  S > 0 net emission, S < 0 net \
absorption\>\""}], "]"}]}], ",", "13"}], "]"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"bet", "==", "0"}], ",", 
             RowBox[{"Style", "[", 
              RowBox[{"\"\<Resonant case (bet = 0)\>\"", ",", 
               RowBox[{"Darker", "[", "Green", "]"}], ",", "Bold", ",", 
               "13"}], "]"}], ",", 
             RowBox[{"Style", "[", 
              RowBox[{
               RowBox[{"\"\<Non-resonant:  Delta = \>\"", "<>", 
                RowBox[{"ToString", "[", 
                 RowBox[{"N", "[", "del", "]"}], "]"}], "<>", 
                "\"\<  (bet = \>\"", "<>", 
                RowBox[{"ToString", "[", 
                 RowBox[{"N", "[", "bet", "]"}], "]"}], "<>", "\"\<)\>\""}], 
               ",", "Red", ",", "Bold", ",", "13"}], "]"}]}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"\"\<Recurrence estimate on this axis: \>\"", "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"N", "[", 
                RowBox[{"resSpace", ",", "4"}], "]"}], "]"}]}], ",", "13"}], 
            "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"\"\<One tau unit = gamma t of \>\"", "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"N", "[", 
                RowBox[{"trr", ",", "5"}], "]"}], "]"}], "<>", 
              "\"\<;   window: tau = \>\"", "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"N", "[", "tstart", "]"}], "]"}], "<>", "\"\< to \>\"",
               "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"N", "[", "tend", "]"}], "]"}]}], ",", "13"}], "]"}]}],
           "}"}], ",", 
         RowBox[{"Spacings", "->", "0.4"}]}], "]"}], ",", 
       RowBox[{"Background", "->", "White"}], ",", 
       RowBox[{"FrameMargins", "->", "8"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"picFast", "=", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"tgrid", ",", 
          RowBox[{"EmE", "[", "tgrid", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"PlotRange", "->", "All"}], ",", 
       RowBox[{"ImageSize", "->", "Full"}], ",", 
       RowBox[{"AspectRatio", "->", 
        RowBox[{"1", "/", "4"}]}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"curveColor", ",", 
          RowBox[{"AbsoluteThickness", "[", "0.25", "]"}]}], "}"}]}], ",", 
       RowBox[{"Frame", "->", "True"}], ",", 
       RowBox[{"Background", "->", "White"}], ",", 
       RowBox[{"FrameLabel", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"axisLabel", ",", "Bold", ",", "14"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<S\>\"", ",", "Bold", ",", "14"}], "]"}]}], "}"}]}], 
       ",", 
       RowBox[{"PlotLabel", "->", "infoBox"}]}], "]"}]}], ";"}], "\n", 
   "picFast"}]}]], "Input",
 CellChangeTimes->{{3.9957410025547686`*^9, 3.9957410025547686`*^9}, {
   3.995768696579959*^9, 3.995768722870452*^9}, 3.9958468157044125`*^9},
 CellLabel->
  "In[542]:=",ExpressionUUID->"80e83f38-fc0b-4aac-bf7e-409a45a02ed6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"TWO", "-", 
    RowBox[{
    "CURVE", " ", "windowed", " ", "plot", " ", "WITH", " ", "information", 
     " ", 
     RowBox[{"box", ".", "Uses"}], " ", "saved", " ", 
     RowBox[{"freqsG", "/", "wtsG"}], " ", "and", " ", 
     RowBox[{"freqsR", "/", 
      RowBox[{"wtsR", ".", "Edit"}]}], " ", "only", " ", "the", " ", 
     RowBox[{"tstart", "/", "tend"}], " ", 
     RowBox[{"line", "."}]}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"tstart", "=", "0"}], ";", 
    RowBox[{"tend", "=", "200"}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"SkKernel", "=", 
     RowBox[{"Compile", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"t", ",", "_Real"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"fr", ",", "_Real", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"wt", ",", "_Real", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"wt", ".", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{"fr", "*", 
           RowBox[{"t", "/", "2"}]}], "]"}], "^", "2"}]}], ",", 
       RowBox[{"RuntimeOptions", "->", "\"\<Speed\>\""}], ",", 
       RowBox[{"RuntimeAttributes", "->", 
        RowBox[{"{", "Listable", "}"}]}], ",", 
       RowBox[{"Parallelization", "->", "True"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"trrPlot", "=", 
     RowBox[{"2", " ", "Pi", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"nmean", "+", "del"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"jkm", "==", "2"}], ",", 
      RowBox[{"trrPlot", "=", 
       RowBox[{"4", " ", "Pi", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"nM", "-", "nmean", "+", "del"}], "]"}]}]}]}], "]"}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"trrPlot", "==", "0"}], ",", 
      RowBox[{"trrPlot", "=", "1"}]}], "]"}], ";"}], "   ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"vacuum", "-", 
      RowBox[{"safe", ":", "tau"}]}], "=", 
     RowBox[{"gamma", " ", "t"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"npts", "=", 
     RowBox[{"Max", "[", 
      RowBox[{"20000", ",", 
       RowBox[{"Ceiling", "[", 
        RowBox[{"20", " ", 
         RowBox[{"(", 
          RowBox[{"tend", "-", "tstart"}], ")"}], " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"maxn", "+", "1", "+", "del"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"nmean", "+", "del"}], ")"}]}], "]"}]}], "]"}]}], "]"}]}],
     ";"}], "\n", 
   RowBox[{
    RowBox[{"tgrid", "=", 
     RowBox[{"Subdivide", "[", 
      RowBox[{
       RowBox[{"N", "[", "tstart", "]"}], ",", 
       RowBox[{"N", "[", "tend", "]"}], ",", "npts"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SG", "=", 
     RowBox[{
      RowBox[{"-", "4"}], "*", 
      RowBox[{"SkKernel", "[", 
       RowBox[{
        RowBox[{"trrPlot", "*", "tgrid"}], ",", "freqsG", ",", "wtsG"}], 
       "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SR", "=", 
     RowBox[{
      RowBox[{"-", "4"}], "*", 
      RowBox[{"SkKernel", "[", 
       RowBox[{
        RowBox[{"trrPlot", "*", "tgrid"}], ",", "freqsR", ",", "wtsR"}], 
       "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"resSpace", "=", 
     RowBox[{"revEst2", "[", 
      RowBox[{"SG", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"tend", "-", "tstart"}], ")"}], "/", "npts"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"nonresSpace", "=", 
     RowBox[{"revEst2", "[", 
      RowBox[{"SR", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"tend", "-", "tstart"}], ")"}], "/", "npts"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"infoBox", "=", 
     RowBox[{"Framed", "[", 
      RowBox[{
       RowBox[{"Column", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"densityLable", ",", "Bold", ",", "14"}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"ToString", "[", "nM", "]"}], "<>", 
              "\"\< TLM(s), initial m = \>\"", "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"N", "[", "mtlm", "]"}], "]"}], "<>", 
              RowBox[{"Which", "[", 
               RowBox[{
                RowBox[{"mtlm", "==", 
                 RowBox[{"nM", "/", "2"}]}], ",", "\"\<   EMISSION (S1)\>\"", 
                ",", 
                RowBox[{"mtlm", "==", 
                 RowBox[{
                  RowBox[{"-", "nM"}], "/", "2"}]}], ",", 
                "\"\<   ABSORPTION (S4)\>\"", ",", "True", ",", 
                "\"\<   GENERAL m:  S > 0 net emission, S < 0 net \
absorption\>\""}], "]"}]}], ",", "13"}], "]"}], ",", 
           RowBox[{"Row", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
               "\"\<Recurrence estimate on this axis:  \>\"", ",", "13"}], 
               "]"}], ",", 
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"\"\<resonant = \>\"", "<>", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"N", "[", 
                   RowBox[{"resSpace", ",", "4"}], "]"}], "]"}]}], ",", 
                RowBox[{"Darker", "[", "Green", "]"}], ",", "13"}], "]"}], 
              ",", 
              RowBox[{"Style", "[", 
               RowBox[{"\"\<,   \>\"", ",", "13"}], "]"}], ",", 
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"\"\<non-resonant = \>\"", "<>", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"N", "[", 
                   RowBox[{"nonresSpace", ",", "4"}], "]"}], "]"}]}], ",", 
                "Red", ",", "13"}], "]"}]}], "}"}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"\"\<One tau unit = gamma t of \>\"", "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"N", "[", 
                RowBox[{"trrPlot", ",", "5"}], "]"}], "]"}], "<>", 
              "\"\<;   window: tau = \>\"", "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"N", "[", "tstart", "]"}], "]"}], "<>", "\"\< to \>\"",
               "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"N", "[", "tend", "]"}], "]"}]}], ",", "13"}], "]"}]}],
           "}"}], ",", 
         RowBox[{"Spacings", "->", "0.4"}]}], "]"}], ",", 
       RowBox[{"Background", "->", "White"}], ",", 
       RowBox[{"FrameMargins", "->", "8"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"picBoth", "=", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"tgrid", ",", "SG"}], "}"}], "]"}], ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"tgrid", ",", "SR"}], "}"}], "]"}]}], "}"}], ",", 
       RowBox[{"PlotRange", "->", "All"}], ",", 
       RowBox[{"ImageSize", "->", "Full"}], ",", 
       RowBox[{"AspectRatio", "->", 
        RowBox[{"1", "/", "4"}]}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Darker", "[", "Green", "]"}], ",", 
            RowBox[{"AbsoluteThickness", "[", "0.25", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Red", ",", 
            RowBox[{"AbsoluteThickness", "[", "0.25", "]"}]}], "}"}]}], 
         "}"}]}], ",", 
       RowBox[{"Frame", "->", "True"}], ",", 
       RowBox[{"Background", "->", "White"}], ",", 
       RowBox[{"FrameLabel", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<tau  (revival units)\>\"", ",", "Bold", ",", "14"}], 
           "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<S\>\"", ",", "Bold", ",", "14"}], "]"}]}], "}"}]}], 
       ",", 
       RowBox[{"PlotLabel", "->", "infoBox"}]}], "]"}]}], ";"}], "\n", 
   "picBoth"}]}]], "Input",
 CellChangeTimes->{{3.99574205360019*^9, 3.99574205360019*^9}, 
   3.9957685922191944`*^9, 
   3.9957686508696566`*^9},ExpressionUUID->"befc19d1-9def-4884-86a9-\
357935a71c3f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Local",
WindowSize->{948., 522.75},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
ShowCellTags->True,
Magnification:>0.8 Inherited,
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (August 22, 2022)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[
    StyleDefinitions -> 
     FrontEnd`FileName[{"Creative"}, "NaturalColor.nb", CharacterEncoding -> 
       "WindowsANSI"]]]}, Visible -> False, FrontEndVersion -> 
  "13.1 for Microsoft Windows (64-bit) (August 22, 2022)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"],
ExpressionUUID->"f89b5aa2-a345-48e3-b2bb-8a71431ae82d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Alldown"->{
  Cell[8800, 234, 398, 5, 72, "Section",ExpressionUUID->"2a8ebbf1-4e72-411a-bc71-b401d706004e",
   CellTags->"Alldown"]},
 "Continue"->{
  Cell[13674, 320, 594, 13, 72, "Subchapter",ExpressionUUID->"ba342ef6-7d96-4748-be49-479fbbc551ed",
   CellTags->"Continue"]},
 "DensityChooser"->{
  Cell[14271, 335, 1793, 61, 287, "Text",ExpressionUUID->"68c48afe-5d36-4897-ac32-91b3ce6c78e9",
   CellTags->"DensityChooser"]},
 "Case 1"->{
  Cell[20057, 499, 247, 4, 54, "Subsection",ExpressionUUID->"e1da8f3d-3909-4f78-a5ac-e2b0ffdf769d",
   CellTags->"Case 1"]},
 "Den1"->{
  Cell[20341, 508, 3822, 98, 179, "Section",ExpressionUUID->"9a1961f6-c7cb-439d-9276-28cc2262504d",
   CellTags->"Den1"]},
 "Case 2"->{
  Cell[34711, 871, 249, 4, 54, "Subsection",ExpressionUUID->"61ac9c92-b08c-44a6-ac73-9c828c7555e7",
   CellTags->"Case 2"]},
 "Den2"->{
  Cell[34997, 880, 2675, 79, 109, "Section",ExpressionUUID->"e4bf37fa-cafe-4bb6-a56d-663ac5694b22",
   CellTags->"Den2"]},
 "Case 3"->{
  Cell[48005, 1218, 302, 5, 54, "Subsection",ExpressionUUID->"15e3c04d-d871-469c-a63f-2a67d913b7ef",
   CellTags->"Case 3"]},
 "Den3"->{
  Cell[48344, 1228, 4727, 141, 165, "Section",ExpressionUUID->"9a1d7260-d2ee-40de-8999-df9357c020de",
   CellTags->"Den3"]},
 "Case 4"->{
  Cell[68259, 1744, 300, 5, 54, "Subsection",ExpressionUUID->"6dfd4855-3744-49bf-b864-e270bb45a5c9",
   CellTags->"Case 4"]},
 "Den4"->{
  Cell[68596, 1754, 5204, 144, 196, "Section",ExpressionUUID->"d1f6b97b-ffe0-4e49-968c-c2cbfeee5bbe",
   CellTags->"Den4"]},
 "Case 5"->{
  Cell[95716, 2437, 298, 5, 54, "Subsection",ExpressionUUID->"9a69b6fb-4660-49ae-a944-b63affd12d70",
   CellTags->"Case 5"]},
 "Den5"->{
  Cell[96051, 2447, 9801, 309, 240, "Section",ExpressionUUID->"78af890b-f93c-4d87-9f89-0992ce1af374",
   CellTags->"Den5"]},
 "Case 6"->{
  Cell[124684, 3268, 298, 5, 54, "Subsection",ExpressionUUID->"ffc1a5dd-3ef1-4afc-80df-600b3b7ae30f",
   CellTags->"Case 6"]},
 "Den6"->{
  Cell[125019, 3278, 2853, 68, 130, "Section",ExpressionUUID->"f5844a15-0ac7-4569-a258-ff2c0bac5875",
   CellTags->"Den6"]},
 "Case 7"->{
  Cell[137836, 3606, 302, 5, 54, "Subsection",ExpressionUUID->"310eaa71-7a48-4313-b0ae-b922566c6fbe",
   CellTags->"Case 7"]},
 "Den7"->{
  Cell[138175, 3616, 17758, 516, 284, "Section",ExpressionUUID->"e4310840-0dae-41ea-b44c-0092b9034444",
   CellTags->"Den7"]},
 "Case 8"->{
  Cell[173596, 4603, 302, 5, 54, "Subsection",ExpressionUUID->"bbd1b260-0ab5-410b-b0f4-7e0bf7d95b8c",
   CellTags->"Case 8"]},
 "Den8"->{
  Cell[173935, 4613, 15298, 468, 333, "Section",ExpressionUUID->"83475ecb-677c-4d48-a807-b248300b068a",
   CellTags->"Den8"]},
 "Case 9"->{
  Cell[219136, 5868, 298, 5, 48, "Subsection",ExpressionUUID->"b8fc6811-9974-420e-8ebb-4509f10a69d2",
   CellTags->"Case 9"]},
 "Den9"->{
  Cell[219471, 5878, 14126, 464, 273, "Section",ExpressionUUID->"f273e811-a2a6-4b3c-868f-7402739967d2",
   CellTags->"Den9"]},
 "Case 10"->{
  Cell[266225, 7222, 349, 6, 48, "Subsection",ExpressionUUID->"4ab9e8b9-e2ce-4610-bb3f-d77971614fb8",
   CellTags->"Case 10"]},
 "Den10"->{
  Cell[266611, 7233, 7784, 218, 156, "Section",ExpressionUUID->"5c0e87f5-00f8-4b4e-9fd5-795c2c15832d",
   CellTags->"Den10"]},
 "Case 11"->{
  Cell[292517, 7910, 300, 5, 54, "Subsection",ExpressionUUID->"ff9087e8-97b4-495e-a1de-1b51ae2a7407",
   CellTags->"Case 11"]},
 "Den11"->{
  Cell[292854, 7920, 7205, 210, 230, "Section",ExpressionUUID->"780ae673-ead9-43c4-86f9-463e6b14d9cd",
   CellTags->"Den11"]},
 "Den12"->{
  Cell[328140, 8857, 176, 3, 72, "Section",ExpressionUUID->"c8cd832c-e7a8-4d36-8c4c-f5b59ae1b59d",
   CellTags->"Den12"]},
 "Final"->{
  Cell[331798, 8970, 1069, 23, 111, "Section",ExpressionUUID->"9d18071f-a516-476a-9ec0-6135485f4e5c",
   CellTags->{"Final", "EmAbs"}]},
 "EmAbs"->{
  Cell[331798, 8970, 1069, 23, 111, "Section",ExpressionUUID->"9d18071f-a516-476a-9ec0-6135485f4e5c",
   CellTags->{"Final", "EmAbs"}]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Alldown", 398609, 10741},
 {"Continue", 398746, 10744},
 {"DensityChooser", 398895, 10747},
 {"Case 1", 399038, 10750},
 {"Den1", 399174, 10753},
 {"Case 2", 399310, 10756},
 {"Den2", 399446, 10759},
 {"Case 3", 399582, 10762},
 {"Den3", 399719, 10765},
 {"Case 4", 399857, 10768},
 {"Den4", 399994, 10771},
 {"Case 5", 400132, 10774},
 {"Den5", 400269, 10777},
 {"Case 6", 400407, 10780},
 {"Den6", 400545, 10783},
 {"Case 7", 400683, 10786},
 {"Den7", 400821, 10789},
 {"Case 8", 400961, 10792},
 {"Den8", 401099, 10795},
 {"Case 9", 401239, 10798},
 {"Den9", 401377, 10801},
 {"Case 10", 401518, 10804},
 {"Den10", 401658, 10807},
 {"Case 11", 401799, 10810},
 {"Den11", 401939, 10813},
 {"Den12", 402078, 10816},
 {"Final", 402213, 10819},
 {"EmAbs", 402362, 10822}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 283, 5, 83, "Title",ExpressionUUID->"bc0bcaef-71bb-4e68-aa7a-a66ce1207319"],
Cell[866, 29, 131, 6, 34, "Subtitle",ExpressionUUID->"0806237e-05ea-4ef8-b93e-9d1344fa3ede"],
Cell[1000, 37, 370, 10, 42, "Subtitle",ExpressionUUID->"f0e7ab3c-a5fc-432f-b0c4-b9878158648b"],
Cell[CellGroupData[{
Cell[1395, 51, 705, 17, 61, "Section",ExpressionUUID->"dc3e48dc-416e-4391-8dfd-ce962afd492b"],
Cell[CellGroupData[{
Cell[2125, 72, 415, 10, 39, "Subsection",ExpressionUUID->"4d7f7f15-991c-46c1-9405-4ae4b8296cb8"],
Cell[2543, 84, 1807, 45, 81, "Input",ExpressionUUID->"0129df12-b9a8-4670-9ffc-9af270514ef9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[4399, 135, 882, 20, 100, "Section",ExpressionUUID->"33ccaad4-cec6-418f-8fef-a59065b05a5a"],
Cell[5284, 157, 3479, 72, 943, "Input",ExpressionUUID->"48fcd18d-c881-41f0-afdc-c36f1b250659"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8800, 234, 398, 5, 72, "Section",ExpressionUUID->"2a8ebbf1-4e72-411a-bc71-b401d706004e",
 CellTags->"Alldown"],
Cell[9201, 241, 207, 3, 32, "Input",ExpressionUUID->"a0bd459d-76e7-4d64-a412-c2a631210d65"],
Cell[CellGroupData[{
Cell[9433, 248, 3607, 53, 653, "Input",ExpressionUUID->"2cdecfb1-5289-4a05-a943-fb5cd9c82375"],
Cell[13043, 303, 582, 11, 61, "Output",ExpressionUUID->"6ca1c88a-3315-42ec-a3cd-ab0aaff98f82"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13674, 320, 594, 13, 72, "Subchapter",ExpressionUUID->"ba342ef6-7d96-4748-be49-479fbbc551ed",
 CellTags->"Continue"],
Cell[14271, 335, 1793, 61, 287, "Text",ExpressionUUID->"68c48afe-5d36-4897-ac32-91b3ce6c78e9",
 CellTags->"DensityChooser"],
Cell[16067, 398, 485, 10, 61, "Section",ExpressionUUID->"9de24b4d-7f25-4d48-bfb2-fb8ba1d8653d"],
Cell[16555, 410, 1044, 18, 101, "Section",ExpressionUUID->"7b6ae121-8707-428d-ba3e-db0ed38284c1"],
Cell[CellGroupData[{
Cell[17624, 432, 2430, 65, 155, "Section",ExpressionUUID->"31940e24-fc57-42e6-9e49-42a0d457438f"],
Cell[20057, 499, 247, 4, 54, "Subsection",ExpressionUUID->"e1da8f3d-3909-4f78-a5ac-e2b0ffdf769d",
 CellTags->"Case 1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20341, 508, 3822, 98, 179, "Section",ExpressionUUID->"9a1961f6-c7cb-439d-9276-28cc2262504d",
 CellTags->"Den1"],
Cell[CellGroupData[{
Cell[24188, 610, 707, 11, 59, "Subsection",ExpressionUUID->"feb23c99-b751-4ad3-800e-7acdfce59ab8"],
Cell[CellGroupData[{
Cell[24920, 625, 2972, 69, 94, "Input",ExpressionUUID->"02134f9d-6298-4cde-9226-4bcfe08cd1e9"],
Cell[27895, 696, 2439, 48, 119, "Output",ExpressionUUID->"49b7b8f6-d8f2-41fe-a11f-04284f781bd7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30371, 749, 200, 3, 32, "Input",ExpressionUUID->"1e0245e7-fadf-4310-ac1e-9f142459442d"],
Cell[30574, 754, 151, 2, 32, "Output",ExpressionUUID->"fc95b5de-227b-4490-b3a3-7abb64c42d70"]
}, Open  ]],
Cell[30740, 759, 3708, 102, 245, "Input",ExpressionUUID->"66462f91-4732-4f49-ae70-db67db10c206"],
Cell[34451, 863, 245, 5, 26, "Text",ExpressionUUID->"ad0cdef4-fbdf-4368-ba4d-8caefdb838a3"]
}, Open  ]],
Cell[34711, 871, 249, 4, 54, "Subsection",ExpressionUUID->"61ac9c92-b08c-44a6-ac73-9c828c7555e7",
 CellTags->"Case 2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34997, 880, 2675, 79, 109, "Section",ExpressionUUID->"e4bf37fa-cafe-4bb6-a56d-663ac5694b22",
 CellTags->"Den2"],
Cell[CellGroupData[{
Cell[37697, 963, 1015, 16, 59, "Subsection",ExpressionUUID->"396bbb17-bb8f-4bfe-8a47-d656d781cb05"],
Cell[CellGroupData[{
Cell[38737, 983, 2978, 70, 94, "Input",ExpressionUUID->"fc41a924-5f91-4c32-b567-03bd39481885"],
Cell[41718, 1055, 1700, 39, 119, "Output",ExpressionUUID->"850c844e-055c-4584-9eac-1dbbc72b5b9e"]
}, Open  ]],
Cell[43433, 1097, 4309, 111, 229, "Input",ExpressionUUID->"d538f6d2-2f01-4470-85a5-d9fdc93321cb"],
Cell[47745, 1210, 245, 5, 26, "Text",ExpressionUUID->"65bed950-e424-4202-bc0b-a30c4f0814cf"]
}, Open  ]],
Cell[48005, 1218, 302, 5, 54, "Subsection",ExpressionUUID->"15e3c04d-d871-469c-a63f-2a67d913b7ef",
 CellTags->"Case 3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48344, 1228, 4727, 141, 165, "Section",ExpressionUUID->"9a1d7260-d2ee-40de-8999-df9357c020de",
 CellTags->"Den3"],
Cell[53074, 1371, 885, 14, 74, "Subsection",ExpressionUUID->"2b4daec9-11b3-46f4-be1e-a2ac0863d22b"],
Cell[CellGroupData[{
Cell[53984, 1389, 1014, 16, 54, "Subsection",ExpressionUUID->"e9a43caf-46d9-4b5a-8d99-c26a89b48b3d"],
Cell[CellGroupData[{
Cell[55023, 1409, 5512, 133, 156, "Input",ExpressionUUID->"421034ce-f8de-495d-a5bf-3bae09832295"],
Cell[60538, 1544, 2756, 61, 119, "Output",ExpressionUUID->"8d327536-f369-495a-9a31-8332b3802356"]
}, Open  ]],
Cell[63309, 1608, 4687, 126, 244, "Input",ExpressionUUID->"51296a9b-aaf2-4056-92be-5a872a0bf0cc"],
Cell[67999, 1736, 245, 5, 26, "Text",ExpressionUUID->"32eccef2-295c-4c46-88b3-5b4f27e642f0"]
}, Open  ]],
Cell[68259, 1744, 300, 5, 54, "Subsection",ExpressionUUID->"6dfd4855-3744-49bf-b864-e270bb45a5c9",
 CellTags->"Case 4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68596, 1754, 5204, 144, 196, "Section",ExpressionUUID->"d1f6b97b-ffe0-4e49-968c-c2cbfeee5bbe",
 CellTags->"Den4"],
Cell[73803, 1900, 608, 10, 44, "Subsection",ExpressionUUID->"78a6848a-6047-4522-9d64-80f37f784e2c"],
Cell[CellGroupData[{
Cell[74436, 1914, 367, 7, 24, "Subsection",ExpressionUUID->"615cc0e9-d0f9-40c3-a5b8-fd67d5d71038"],
Cell[CellGroupData[{
Cell[74828, 1925, 7966, 192, 217, "Input",ExpressionUUID->"9584db33-6034-46bc-8b4c-63895e5e8b43"],
Cell[82797, 2119, 3933, 85, 186, "Output",ExpressionUUID->"85f063a6-e42b-4369-84e2-0ff62d445625"]
}, Open  ]],
Cell[86745, 2207, 8708, 220, 426, "Input",ExpressionUUID->"8cf38a0a-dd8e-4059-8c07-8c04b2cd6bcc"],
Cell[95456, 2429, 245, 5, 26, "Text",ExpressionUUID->"ba26161f-7eb3-4631-bc66-49962995e315"]
}, Open  ]],
Cell[95716, 2437, 298, 5, 54, "Subsection",ExpressionUUID->"9a69b6fb-4660-49ae-a944-b63affd12d70",
 CellTags->"Case 5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96051, 2447, 9801, 309, 240, "Section",ExpressionUUID->"78af890b-f93c-4d87-9f89-0992ce1af374",
 CellTags->"Den5"],
Cell[CellGroupData[{
Cell[105877, 2760, 440, 8, 30, "Subsection",ExpressionUUID->"ad681e86-0c63-49ba-9d33-909d5d6ca834"],
Cell[CellGroupData[{
Cell[106342, 2772, 5666, 132, 154, "Input",ExpressionUUID->"acafcdb4-bdf6-4f55-98ae-8a10cbe8ecba"],
Cell[112011, 2906, 2649, 60, 120, "Output",ExpressionUUID->"45b38d4c-5592-4769-9f63-e8a1fb9af7f5"]
}, Open  ]],
Cell[114675, 2969, 9746, 289, 489, "Input",ExpressionUUID->"822325f7-26e1-4fe3-93ee-31cc07a25b80"],
Cell[124424, 3260, 245, 5, 26, "Text",ExpressionUUID->"2954ecb9-1d1c-49b1-ab46-4a913dca3f99"]
}, Open  ]],
Cell[124684, 3268, 298, 5, 54, "Subsection",ExpressionUUID->"ffc1a5dd-3ef1-4afc-80df-600b3b7ae30f",
 CellTags->"Case 6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125019, 3278, 2853, 68, 130, "Section",ExpressionUUID->"f5844a15-0ac7-4569-a258-ff2c0bac5875",
 CellTags->"Den6"],
Cell[CellGroupData[{
Cell[127897, 3350, 275, 6, 30, "Subsection",ExpressionUUID->"66f8b3d1-ed06-4a02-ab71-d31e4ec68085"],
Cell[CellGroupData[{
Cell[128197, 3360, 3377, 76, 94, "Input",ExpressionUUID->"8ea09d0b-730d-4be2-b40a-1390cf194cbe"],
Cell[131577, 3438, 1633, 38, 120, "Output",ExpressionUUID->"8bab4d0b-42a3-44f9-87ad-de585dc3c5f1"]
}, Open  ]],
Cell[133225, 3479, 4348, 117, 244, "Input",ExpressionUUID->"74b6b9ae-dfa2-46d9-a3e6-ace14e81b4bf"],
Cell[137576, 3598, 245, 5, 26, "Text",ExpressionUUID->"4ec64dfb-383d-4e1d-8875-4a57bf77d281"]
}, Open  ]],
Cell[137836, 3606, 302, 5, 54, "Subsection",ExpressionUUID->"310eaa71-7a48-4313-b0ae-b922566c6fbe",
 CellTags->"Case 7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138175, 3616, 17758, 516, 284, "Section",ExpressionUUID->"e4310840-0dae-41ea-b44c-0092b9034444",
 CellTags->"Den7"],
Cell[CellGroupData[{
Cell[155958, 4136, 543, 10, 44, "Subsection",ExpressionUUID->"1336071d-8619-4787-918d-853a0517f863"],
Cell[CellGroupData[{
Cell[156526, 4150, 5293, 121, 124, "Input",ExpressionUUID->"8c0058f4-88d7-4c49-a877-11c0640d85bb"],
Cell[161822, 4273, 2571, 59, 120, "Output",ExpressionUUID->"7c6d42b3-702b-4d26-94fa-63a98addc806"]
}, Open  ]],
Cell[164408, 4335, 8925, 258, 386, "Input",ExpressionUUID->"d0d43e76-a141-4cd4-a864-cc1c93e79b5c"],
Cell[173336, 4595, 245, 5, 26, "Text",ExpressionUUID->"0c5ee8c2-884a-489d-84f6-5fa96809728d"]
}, Open  ]],
Cell[173596, 4603, 302, 5, 54, "Subsection",ExpressionUUID->"bbd1b260-0ab5-410b-b0f4-7e0bf7d95b8c",
 CellTags->"Case 8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173935, 4613, 15298, 468, 333, "Section",ExpressionUUID->"83475ecb-677c-4d48-a807-b248300b068a",
 CellTags->"Den8"],
Cell[CellGroupData[{
Cell[189258, 5085, 1438, 22, 118, "Subsection",ExpressionUUID->"86ff7220-4db0-4a21-93f9-fedc7d29edc8"],
Cell[CellGroupData[{
Cell[190721, 5111, 10313, 247, 261, "Input",ExpressionUUID->"569a7cc9-8749-4877-90bc-56bdd41dbd40"],
Cell[201037, 5360, 4901, 106, 186, "Output",ExpressionUUID->"293d9244-38aa-44f3-9f11-b1e4d2fadc09"]
}, Open  ]],
Cell[205953, 5469, 10442, 327, 551, "Input",ExpressionUUID->"6a053173-c7eb-4c3a-b77c-9b81d82ef00c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216432, 5801, 214, 4, 34, "Subsection",ExpressionUUID->"31ebf96f-2395-4278-a3de-09d4f5f62e89"],
Cell[216649, 5807, 1467, 37, 60, "Input",ExpressionUUID->"037b12da-68de-457c-9626-274094b0eece"],
Cell[218119, 5846, 245, 5, 26, "Text",ExpressionUUID->"3be975cc-9fde-4e78-b0dd-d4f1811ec9f4"]
}, Open  ]],
Cell[218379, 5854, 754, 12, 74, "Subsection",ExpressionUUID->"697a29ed-76cd-48ab-9ff7-df42d4f72397"],
Cell[219136, 5868, 298, 5, 48, "Subsection",ExpressionUUID->"b8fc6811-9974-420e-8ebb-4509f10a69d2",
 CellTags->"Case 9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219471, 5878, 14126, 464, 273, "Section",ExpressionUUID->"f273e811-a2a6-4b3c-868f-7402739967d2",
 CellTags->"Den9"],
Cell[CellGroupData[{
Cell[233622, 6346, 1015, 16, 89, "Subsection",ExpressionUUID->"ce008f2d-b3df-40eb-be62-9387b9c48e60"],
Cell[CellGroupData[{
Cell[234662, 6366, 10269, 245, 276, "Input",ExpressionUUID->"80cb614a-79ff-4b67-adf4-7413c763581c"],
Cell[244934, 6613, 4903, 107, 186, "Output",ExpressionUUID->"23e666fd-04ac-48c9-a91e-54478f4a19a9"]
}, Open  ]],
Cell[249852, 6723, 15454, 476, 706, "Input",ExpressionUUID->"d4d58e9a-cc85-4d43-be5a-6cae3afa0122"],
Cell[265309, 7201, 245, 5, 26, "Text",ExpressionUUID->"3531d847-2f2c-4431-ba8f-06a7a30439d2"]
}, Open  ]],
Cell[265569, 7209, 653, 11, 59, "Subsection",ExpressionUUID->"62da0ba9-5166-4803-b730-b95f13e2db13"],
Cell[266225, 7222, 349, 6, 48, "Subsection",ExpressionUUID->"4ab9e8b9-e2ce-4610-bb3f-d77971614fb8",
 CellTags->"Case 10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266611, 7233, 7784, 218, 156, "Section",ExpressionUUID->"5c0e87f5-00f8-4b4e-9fd5-795c2c15832d",
 CellTags->"Den10"],
Cell[CellGroupData[{
Cell[274420, 7455, 343, 7, 30, "Subsection",ExpressionUUID->"6d30b751-e4c6-48c2-9f35-a6612fa58566"],
Cell[CellGroupData[{
Cell[274788, 7466, 6129, 133, 166, "Input",ExpressionUUID->"d2553418-0f34-4457-81f5-6a6c299a7a3b"],
Cell[280920, 7601, 2500, 59, 119, "Output",ExpressionUUID->"e11875a1-6631-41f1-b1d3-67537eb81152"]
}, Open  ]],
Cell[283435, 7663, 5535, 155, 307, "Input",ExpressionUUID->"ea4c40b0-c94a-44db-8bdb-bf5908354491"]
}, Open  ]],
Cell[288985, 7821, 1008, 21, 59, "Subsection",ExpressionUUID->"a5eba6dd-e844-4cdc-851b-8ac451f7b38f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290030, 7847, 633, 11, 80, "Section",ExpressionUUID->"7045077c-f84e-410e-b18a-8ba57686bc9e"],
Cell[290666, 7860, 1600, 41, 94, "Input",ExpressionUUID->"0d990dc3-cbeb-4637-ac48-99182f74403e"],
Cell[292269, 7903, 245, 5, 26, "Text",ExpressionUUID->"cc78c363-ebb2-48f7-a236-c23c27f34637"],
Cell[292517, 7910, 300, 5, 54, "Subsection",ExpressionUUID->"ff9087e8-97b4-495e-a1de-1b51ae2a7407",
 CellTags->"Case 11"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292854, 7920, 7205, 210, 230, "Section",ExpressionUUID->"780ae673-ead9-43c4-86f9-463e6b14d9cd",
 CellTags->"Den11"],
Cell[CellGroupData[{
Cell[300084, 8134, 825, 16, 63, "Subsection",ExpressionUUID->"4881a14a-f1e7-4cd4-ad89-07fcb710c39e"],
Cell[CellGroupData[{
Cell[300934, 8154, 9434, 229, 282, "Input",ExpressionUUID->"c7822f58-949f-4034-b35c-0460df3cea3d"],
Cell[310371, 8385, 4858, 107, 186, "Output",ExpressionUUID->"29ad82c1-ef76-45d2-8156-a8bd0c2397dc"]
}, Open  ]],
Cell[315244, 8495, 11655, 327, 594, "Input",ExpressionUUID->"f8f2c54d-eefe-4bad-9075-287abd2bce36"],
Cell[326902, 8824, 245, 5, 26, "Text",ExpressionUUID->"3992bcf8-ee64-4a6c-9107-d346d945f2db"]
}, Open  ]],
Cell[327162, 8832, 941, 20, 59, "Subsection",ExpressionUUID->"73d708a1-7050-4f1d-ba89-c527bd5de601"]
}, Open  ]],
Cell[CellGroupData[{
Cell[328140, 8857, 176, 3, 72, "Section",ExpressionUUID->"c8cd832c-e7a8-4d36-8c4c-f5b59ae1b59d",
 CellTags->"Den12"],
Cell[328319, 8862, 2198, 60, 141, "Input",ExpressionUUID->"01579465-a59a-4db8-98d3-2f0cbc6b2c57"],
Cell[330520, 8924, 245, 5, 26, "Text",ExpressionUUID->"afb092a9-6936-49b0-8522-eae641734326"],
Cell[330768, 8931, 329, 10, 8, "Text",ExpressionUUID->"67593ad8-87c0-4165-b34f-ac02906ba025"],
Cell[331100, 8943, 329, 10, 8, "Text",ExpressionUUID->"31ac4e80-7d3d-435e-87c4-4f9de9981776"],
Cell[331432, 8955, 329, 10, 8, "Text",ExpressionUUID->"b9f1a5fb-0fc8-4826-8725-629407ce2460"]
}, Open  ]],
Cell[CellGroupData[{
Cell[331798, 8970, 1069, 23, 111, "Section",ExpressionUUID->"9d18071f-a516-476a-9ec0-6135485f4e5c",
 CellTags->{"Final", "EmAbs"}],
Cell[CellGroupData[{
Cell[332892, 8997, 506, 9, 44, "Subsection",ExpressionUUID->"f60f2214-f343-49d4-99f3-c47ec3072f5c"],
Cell[CellGroupData[{
Cell[333423, 9010, 4278, 116, 170, "Input",ExpressionUUID->"02866ebf-3260-416c-8851-6d140cbffd0c"],
Cell[337704, 9128, 3291, 74, 186, "Output",ExpressionUUID->"fd50f73b-c678-4217-abc0-78c93f0421a5"]
}, Open  ]],
Cell[341010, 9205, 329, 10, 8, "Text",ExpressionUUID->"d44ef755-4d84-4ea3-a2ab-c63f72b607e9"],
Cell[341342, 9217, 1590, 42, 78, "Input",ExpressionUUID->"05f50bb7-d253-43ae-a318-6e6dd858b6b6"],
Cell[342935, 9261, 425, 7, 102, "Input",ExpressionUUID->"3d9e5840-6998-4a26-8ab0-d3eb7971c410"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[343409, 9274, 319, 7, 61, "Section",ExpressionUUID->"83091097-9b3b-40d3-86d0-90756b6a1caf"],
Cell[CellGroupData[{
Cell[343753, 9285, 2768, 74, 109, "Input",ExpressionUUID->"34b1f0c8-6f28-48e2-a878-1149b9c33cd1"],
Cell[346524, 9361, 2010, 44, 119, "Output",ExpressionUUID->"6d3dc26a-7226-42f1-b4d7-5850846f998d"]
}, Open  ]],
Cell[348549, 9408, 7301, 187, 285, "Input",ExpressionUUID->"a7946c1c-c29f-4128-bff5-e8e7f7f6b9d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[355887, 9600, 510, 8, 61, "Section",ExpressionUUID->"bd2a04ba-bc46-403c-b723-66148531bf26"],
Cell[356400, 9610, 1241, 38, 48, "Input",ExpressionUUID->"c3c8da87-b868-4ac6-a230-5eb35dac2c66"]
}, Open  ]],
Cell[CellGroupData[{
Cell[357678, 9653, 491, 9, 61, "Section",ExpressionUUID->"7167e2c7-31c1-4274-87e7-1b98283318db"],
Cell[358172, 9664, 1240, 38, 48, "Input",ExpressionUUID->"25249be0-7df9-4834-be95-f9a7e7a15f2a"],
Cell[359415, 9704, 10195, 261, 478, "Input",ExpressionUUID->"1ce8bcb6-8dc1-4b3f-b9d6-41718b828a5a"],
Cell[369613, 9967, 329, 10, 8, "Text",ExpressionUUID->"bd45111f-395e-48b2-8030-4588e0a700d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[369979, 9982, 763, 13, 80, "Section",ExpressionUUID->"0efa69e0-e968-4fd0-b3c8-c105324e8287"],
Cell[370745, 9997, 9606, 248, 491, "Input",ExpressionUUID->"5732b756-f7e8-45ce-866f-512f70d861dd"],
Cell[380354, 10247, 236, 4, 26, "Text",ExpressionUUID->"d5d98442-d54a-428c-b6f5-38e4484d0693"],
Cell[380593, 10253, 8795, 232, 477, "Input",ExpressionUUID->"80e83f38-fc0b-4aac-bf7e-409a45a02ed6"],
Cell[389391, 10487, 8358, 226, 446, "Input",ExpressionUUID->"befc19d1-9def-4884-86a9-357935a71c3f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


